Nonlinear coupling of flow harmonics: Hexagonal flow and beyond

Higher Fourier harmonics of anisotropic flow ($v_4$ and beyond) get large contributions induced by elliptic and triangular flow through nonlinear response. We present a general framework of nonlinear hydrodynamic response which encompasses the existing one, and allows to take into account the mutual correlation between the nonlinear couplings affecting Fourier harmonics of any order. Using Large Hadron Collider data on Pb+Pb collisions at ~$\sqrt[]{s}=2.76$ TeV, we perform an application of our formalism to hexagonal flow, $v_6$, a coefficient affected by several nonlinear contributions which are of the same order of magnitude. We obtain the first experimental measure of the coefficient $\chi_{624}$, which couples $v_6$ to $v_2$ and $v_4$. This is achieved by putting together the information from several analyses: event-plane correlations, symmetric cumulants, as well as new higher-order moments recently analyzed by the ALICE collaboration. The value of $\chi_{624}$ extracted from data is in fair agreement with hydrodynamic calculations, although with large error bars, which would be dramatically reduced by a dedicated analysis. We argue that within our formalism the nonlinear structure of a given higher harmonic can be determined more accurately than the harmonic itself, and we emphasize potential applications to future measurements of $v_7$ and $v_8$.

==> anc/ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    338975,       8676]
NotebookOptionsPosition[    332455,       8473]
NotebookOutlinePosition[    332794,       8488]
CellTagsIndexPosition[    332751,       8485]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "first", " ", "list", " ", "the", " ", "expressions", " ", "of",
     " ", 
    RowBox[{
     SuperscriptBox["\[Sum]", Cell["(6)"]], 
     RowBox[{
     "and", " ", "the", " ", "\[Chi]", " ", "coefficients", " ", "of", " ", 
      SubscriptBox["V", "6"]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**"}], "*******)"}]}]], "Input",
 CellChangeTimes->{{3.7274177224056263`*^9, 3.727417833759376*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "the", " ", "following", " ", "prints", " ", "the", " ", "inverse", " ", 
      "of", " ", 
      RowBox[{
       SuperscriptBox["\[Sum]", Cell["(6)"]], 
       RowBox[{".", " ", 
        RowBox[{"Legend", ":", " ", "Vns"}]}]}]}], "=", 
     SuperscriptBox[
      SubscriptBox["V", "n"], "*"]}], ",", " ", 
    RowBox[{"Vnm", "=", 
     SuperscriptBox[
      SubscriptBox["V", "n"], "m"]}], ",", " ", 
    RowBox[{"vn", "=", 
     RowBox[{"|", 
      SubscriptBox["V", "n"], "|"}]}], ",", " ", 
    RowBox[{"vnm", "=", 
     RowBox[{"|", 
      SubscriptBox["V", "n"], 
      SuperscriptBox["|", "m"]}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"v22", ",", "v34", ",", "v26"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalSigma]", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"v22", " ", "V4", " ", "V22s"}], "\[RightAngleBracket]"}]},
        {
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V32", " ", "V4s", " ", "V2s"}], "\[RightAngleBracket]"}]},
        {
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"v22", " ", "V4s", " ", "V22"}], "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V4", " ", "V2", " ", "V32s"}], "\[RightAngleBracket]"}], 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"v42", " ", "v22"}], "\[RightAngleBracket]"}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"inv", "=", 
    RowBox[{"Inverse", "[", "\[CapitalSigma]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7136311537788277`*^9, 3.713631162371374*^9}, {
   3.71363124208011*^9, 3.713631325363336*^9}, {3.7136313676634893`*^9, 
   3.713631431882189*^9}, {3.713631465157461*^9, 3.713631519405964*^9}, {
   3.713632961332213*^9, 3.713632965810417*^9}, 3.727417782169594*^9, 
   3.727417856222821*^9, {3.727417911016041*^9, 3.7274180447705383`*^9}, {
   3.727422882145059*^9, 3.727422888698357*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}]}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}]}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}]}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}]}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
        " ", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
         "\[RightAngleBracket]"}]}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.72741807602673*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "let", " ", "us", " ", "introduce", " ", "the", " ", "\[Chi]", 
    " ", "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"chi", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23s", " ", "V6"}], "\[RightAngleBracket]"}], ",", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V32s", " ", "V6"}], "\[RightAngleBracket]"}], ",", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V4s", " ", "V2s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
      "}"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
     "this", " ", "is", " ", "vector", " ", "M", " ", "in", " ", "the", " ", 
      "paper"}], " ", "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7136320328942947`*^9, 3.7136320492063503`*^9}, {
  3.727418125661737*^9, 3.727418153754469*^9}, {3.72880162307145*^9, 
  3.728801628084888*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "prints", " ", "the", " ", "full", " ", "expression", " ", 
    "of", " ", 
    SubscriptBox["\[Chi]", "62"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chi", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "j"}], "]"}], "]"}], " ", 
      RowBox[{"vec", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713632261927827*^9, 3.713632321859633*^9}, {
  3.7274181617611303`*^9, 3.727418172672845*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V23s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
       " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}]}], ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V32s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}]}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V2s", " ", "V4s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
      "\[RightAngleBracket]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.713632325662356*^9, 3.713632692650257*^9, 
  3.727418192433498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "prints", " ", "the", " ", "full", " ", "expression", " ", 
    "of", " ", 
    SubscriptBox["\[Chi]", "63"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chi", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "j"}], "]"}], "]"}], " ", 
      RowBox[{"vec", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.71363289167673*^9, 3.713632895292705*^9}, {
  3.7274181769463873`*^9, 3.727418179161572*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}]}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], 
       " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V23s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], 
       " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V32s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V2s", " ", "V4s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
      "\[RightAngleBracket]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.713632899409844*^9, 3.727418196719714*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "prints", " ", "the", " ", "full", " ", "expression", " ", 
    "of", " ", 
    SubscriptBox["\[Chi]", "624"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"chi", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "1"}], "3"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"inv", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
      RowBox[{"vec", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.713632941421955*^9, 3.71363294153328*^9}, {
  3.7136330206128597`*^9, 3.713633020845215*^9}, {3.7274181820720243`*^9, 
  3.727418184206608*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V23s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}]}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}]}],
      ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V32s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}]}]], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}]}], " ", 
       RowBox[{"\[LeftAngleBracket]", 
        RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}]}], "+", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
       RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}]}]}], 
     ")"}], " ", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"V2s", " ", "V4s", " ", "V6"}], "\[RightAngleBracket]"}]}], 
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "v42"}], "\[RightAngleBracket]"}]}], "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "-", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2", " ", "V32s", " ", "V4"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], "\[RightAngleBracket]"}]}], 
    "+", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], " ", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V22", " ", "V4s"}], "\[RightAngleBracket]"}], " ", 
     
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V2s", " ", "V32", " ", "V4s"}], 
      "\[RightAngleBracket]"}]}]}]]}]], "Output",
 CellChangeTimes->{3.713632942373139*^9, 3.713633021282136*^9, 
  3.7274181991361303`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "now", " ", "we", " ", "move", " ", "to", " ", "experimental", " ", 
   RowBox[{"data", "!"}], " ", "We", " ", "need", " ", "the", " ", 
   "following", " ", "matrix", " ", "elements"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713698339114595*^9, 3.7136983419007483`*^9}, {
  3.727418219834566*^9, 3.727418236408717*^9}}],

Cell[TextData[Cell[BoxData[
 RowBox[{"(", GridBox[{
    {
     RowBox[{"\[LeftAngleBracket]", "v26", "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23s", " ", "V32"}], "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V4", " ", "V22s"}], "\[RightAngleBracket]"}]},
    {
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V23", " ", "V32s"}], "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", "v34", "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V32", " ", "V4s", " ", "V2s"}], "\[RightAngleBracket]"}]},
    {
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v22", " ", "V4s", " ", "V22"}], "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"V4", " ", "V2", " ", "V32s"}], "\[RightAngleBracket]"}], 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{"v42", " ", "v22"}], "\[RightAngleBracket]"}]}
   }], ")"}]], "Input",
 CellChangeTimes->{{3.7136311537788277`*^9, 3.713631162371374*^9}, {
  3.71363124208011*^9, 3.713631325363336*^9}, {3.7136313676634893`*^9, 
  3.713631431882189*^9}, {3.713631465157461*^9, 3.713631519405964*^9}, {
  3.713632961332213*^9, 3.713632965810417*^9}}]], "Text",
 CellChangeTimes->{{3.7136983647270927`*^9, 3.713698370826604*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    SuperscriptBox[
     SubscriptBox["v", "2"], "6"], ">", " ", 
    RowBox[{"from", " ", 
     RowBox[{"https", ":"}]}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
    RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7274203942536907`*^9, 3.727420400800213*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"centralice", "=", 
    RowBox[{"{", 
     RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "shall", " ", "always", " ", "work", " ", "in", " ", "this", 
    " ", "centrality", " ", "interval"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v6222", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.000300628", ",", "0.000609065", ",", "0.00101131", ",", 
      "0.00150309"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["v", 
     RowBox[{"6", ",", "222"}]], " ", "from", " ", 
    RowBox[{"fig", ".", " ", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi62alice", "=", 
   RowBox[{"{", 
    RowBox[{"1.88427", ",", "1.4989", ",", "1.16637", ",", "1.11946"}], 
    "}"}]}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", 
     RowBox[{"6", ",", "222"}]], " ", "from", " ", 
    RowBox[{"fig", ".", " ", "4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"v26", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"v6222", "/", "chi62alice"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "v26"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"2.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"6\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.71628358127426*^9, {3.716283650499628*^9, 3.716283705486581*^9}, {
   3.716283753652055*^9, 3.716283778583202*^9}, {3.716283856896319*^9, 
   3.71628386241544*^9}, {3.7162839254942083`*^9, 3.716283929519706*^9}, {
   3.716284162968914*^9, 3.716284200432761*^9}, {3.716378393838242*^9, 
   3.716378394889975*^9}, {3.716378522055046*^9, 3.716378523203247*^9}, {
   3.7163785780597486`*^9, 3.716378667322628*^9}, {3.7165625474570723`*^9, 
   3.7165625502280188`*^9}, {3.716562585829424*^9, 3.7165626275844307`*^9}, {
   3.716801484608026*^9, 3.7168015472605867`*^9}, {3.7274183297773523`*^9, 
   3.727418330263484*^9}, {3.7274184942723618`*^9, 3.72741911063815*^9}, {
   3.727419140922616*^9, 3.727419141444223*^9}, {3.727419380689226*^9, 
   3.727419429400365*^9}, 3.7274194770092173`*^9, {3.727420388931718*^9, 
   3.7274203892781982`*^9}, {3.7274215664945*^9, 3.727421569282349*^9}, {
   3.7274224829721212`*^9, 3.727422484493896*^9}, {3.727499421855927*^9, 
   3.7274994303301697`*^9}, {3.727587221598667*^9, 3.727587225485651*^9}, {
   3.727587278106778*^9, 3.727587306493555*^9}, {3.727587411347589*^9, 
   3.7275874994240427`*^9}, {3.727587610406266*^9, 3.7275876109139853`*^9}, {
   3.727587811616106*^9, 3.7275878478240967`*^9}, 3.72758924134518*^9, {
   3.7275910997936583`*^9, 3.727591145911439*^9}, {3.727591180520545*^9, 
   3.727591196675242*^9}, {3.727591231534395*^9, 3.727591301229843*^9}, {
   3.727591458712996*^9, 3.7275914870718*^9}, {3.727671923868732*^9, 
   3.727671945717352*^9}, {3.727672123352585*^9, 3.727672125750798*^9}, {
   3.728801658229265*^9, 3.72880170614699*^9}, {3.7288017665347*^9, 
   3.728801770250333*^9}},
 ExpressionUUID -> "c21f9de9-e9d9-4ef0-88ce-db60fdfabc52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5454969905289672`*^-8", ",", "1.651132658734804`*^-7", ",", 
   "7.517889219911839`*^-7", ",", "1.8028218396798693`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.727418946223742*^9, 3.7274191114273167`*^9}, 
   3.727419146867053*^9, 3.727419431528184*^9, 3.7274194774979773`*^9, 
   3.727420405475733*^9, 3.727421585163558*^9, 3.727458250002204*^9, 
   3.727499431012*^9, 3.727587430117635*^9, {3.7275874716673317`*^9, 
   3.727587499844598*^9}, 3.727587579553653*^9, {3.72758761131395*^9, 
   3.727587638009026*^9}, {3.7275878389542627`*^9, 3.727587848145115*^9}, {
   3.727589233080008*^9, 3.727589241813961*^9}, 3.7275913053296843`*^9, 
   3.7275914935204277`*^9, 3.727637561036147*^9, {3.727672107278816*^9, 
   3.727672126283496*^9}, 3.727758180900284*^9, 3.7279557438880672`*^9, 
   3.7288020984745283`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 2.5454969905289672`*^-8}, {15., 1.651132658734804*^-7}, {
      25., 7.517889219911839*^-7}, {35., 
      1.8028218396798693`*^-6}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \
\\\"6\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 5000000], 2.*^-6}}, {{0, 40}, {-2.*^-7, 2.*^-6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.727418946223742*^9, 3.7274191114273167`*^9}, 
   3.727419146867053*^9, 3.727419431528184*^9, 3.7274194774979773`*^9, 
   3.727420405475733*^9, 3.727421585163558*^9, 3.727458250002204*^9, 
   3.727499431012*^9, 3.727587430117635*^9, {3.7275874716673317`*^9, 
   3.727587499844598*^9}, 3.727587579553653*^9, {3.72758761131395*^9, 
   3.727587638009026*^9}, {3.7275878389542627`*^9, 3.727587848145115*^9}, {
   3.727589233080008*^9, 3.727589241813961*^9}, 3.7275913053296843`*^9, 
   3.7275914935204277`*^9, 3.727637561036147*^9, {3.727672107278816*^9, 
   3.727672126283496*^9}, 3.727758180900284*^9, 3.7279557438880672`*^9, 
   3.728802098500533*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    SuperscriptBox[
     SubscriptBox["v", "3"], "4"], ">", " ", 
    RowBox[{"from", " ", 
     RowBox[{"https", ":"}]}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
    RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.728801738794189*^9, 3.728801740962104*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"centralice", "=", 
   RowBox[{"{", 
    RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v633", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.00107811", ",", "0.00124648", ",", "0.00134839", ",", "0.00128515"}], 
     "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["v", 
     RowBox[{"6", ",", "33"}]], " ", "from", " ", 
    RowBox[{"fig", ".", " ", "2"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi63alice", "=", 
   RowBox[{"{", 
    RowBox[{"1.40396", ",", "1.30215", ",", "1.167", ",", "0.991459"}], 
    "}"}]}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", 
     RowBox[{"6", ",", "33"}]], " ", "from", " ", 
    RowBox[{"fig", ".", " ", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"v34", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"v633", "/", "chi63alice"}], ")"}], 
    "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "v34"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"2.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"3\", \"4\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.673948188853506*^9, 3.6739483328525476`*^9}, {
   3.6739485299535437`*^9, 3.673948598183931*^9}, {3.6739486588694324`*^9, 
   3.6739486765019255`*^9}, {3.6739487167871013`*^9, 
   3.6739487541475744`*^9}, {3.6739494242376614`*^9, 3.673949424300146*^9}, {
   3.6739500552159424`*^9, 3.673950060482643*^9}, {3.673950442122543*^9, 
   3.6739504620446587`*^9}, {3.673950765722067*^9, 3.673950832333947*^9}, {
   3.6739508763219404`*^9, 3.6739508927228756`*^9}, {3.6739509233297243`*^9, 
   3.673951024864685*^9}, {3.6739516448161745`*^9, 3.673951783308589*^9}, {
   3.6739518584643264`*^9, 3.6739518614194202`*^9}, {3.6739520095488424`*^9, 
   3.6739521643081884`*^9}, {3.6739522254375896`*^9, 
   3.6739523655740957`*^9}, {3.6739524089133506`*^9, 3.673952469299135*^9}, {
   3.6739529257065563`*^9, 3.673952940081251*^9}, {3.673953353954109*^9, 
   3.6739536295596333`*^9}, {3.673953679337857*^9, 3.673954130254783*^9}, {
   3.6739545087825165`*^9, 3.67395452291302*^9}, {3.673961548727669*^9, 
   3.6739615496339307`*^9}, {3.674210834402094*^9, 3.6742108350271006`*^9}, 
   3.6744631186163225`*^9, {3.6744913757959995`*^9, 3.6744916517145615`*^9}, {
   3.6744916856972823`*^9, 3.6744917749104385`*^9}, {3.6744918070737476`*^9, 
   3.6744918971478415`*^9}, {3.679894304298558*^9, 3.6798943268421173`*^9}, 
   3.679894518183076*^9, {3.713700067804142*^9, 3.71370012360363*^9}, {
   3.7137001543998413`*^9, 3.713700155356386*^9}, 3.713700250453788*^9, {
   3.713702111243252*^9, 3.713702112201775*^9}, {3.713773566415756*^9, 
   3.7137735672934713`*^9}, 3.713774063943121*^9, {3.713776934357093*^9, 
   3.713776998758515*^9}, {3.713777054518076*^9, 3.713777059432214*^9}, {
   3.727419158417931*^9, 3.727419162754674*^9}, {3.727419201625821*^9, 
   3.727419259913886*^9}, {3.727419293694532*^9, 3.727419371471365*^9}, {
   3.727419488979624*^9, 3.727419503402246*^9}, {3.7274203840674353`*^9, 
   3.727420384672553*^9}, {3.727499446188579*^9, 3.727499456334293*^9}, {
   3.727586473600441*^9, 3.7275865078683243`*^9}, {3.727586542837199*^9, 
   3.727586570941703*^9}, {3.727586693980331*^9, 3.727586753709381*^9}, {
   3.727587864513015*^9, 3.7275878774390507`*^9}, {3.727591394001309*^9, 
   3.727591394479287*^9}, {3.727591428298237*^9, 3.727591432391148*^9}, {
   3.7275915154815598`*^9, 3.72759153636055*^9}, {3.7276721949150248`*^9, 
   3.727672219818914*^9}, {3.728801744264926*^9, 3.728801761967317*^9}, {
   3.728801886437327*^9, 3.728801893722364*^9}, 3.728802106976804*^9},
 ExpressionUUID -> "73d20d57-89d8-4298-9dbe-b7a9550998ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.896803820875172`*^-7", ",", "9.163230230756407`*^-7", ",", 
   "1.335024801654173`*^-6", ",", "1.6801889424477098`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.727758185579309*^9, {3.7279557839919*^9, 3.7279557934642897`*^9}, {
   3.728802104570993*^9, 3.72880210745028*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 5.896803820875172*^-7}, {15., 9.163230230756407*^-7}, {
      25., 1.335024801654173*^-6}, {35., 
      1.6801889424477098`*^-6}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\", \\\"3\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 10000000], 2.*^-6}}, {{0, 40}, {-1.*^-7, 2.*^-6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727758185579309*^9, {3.7279557839919*^9, 3.7279557934642897`*^9}, {
   3.728802104570993*^9, 3.728802107482917*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["v", "4"], "2"]}], ">", " ", 
    RowBox[{
    "from", " ", "the", " ", "normalized", " ", "symmetric", " ", "cumulant", 
     " ", "NSC", 
     RowBox[{"(", 
      RowBox[{"4", ",", "2"}], ")"}], " ", "measured", " ", "in", " ", 
     RowBox[{"https", ":"}]}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
    RowBox[{"1604.07663", ".", "pdf"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713721777140164*^9, 3.7137217973518333`*^9}, {
  3.727419528414151*^9, 3.72741954387852*^9}, {3.727419629592696*^9, 
  3.7274196309252853`*^9}, {3.7274201067662907`*^9, 3.727420107417913*^9}, {
  3.728801909863755*^9, 3.7288019133390207`*^9}},
 ExpressionUUID -> "91456c02-c0a8-4b1b-9d7f-def083ec7460"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"centralice", "=", 
   RowBox[{"{", 
    RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v22alice", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.02724", ",", "0.04457", ",", "0.06403", ",", "0.08314", ",", 
      "0.09461", ",", "0.09941"}], "}"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], 
      RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE", " ", 
      "is", " ", "taken", " ", "from", " ", 
      RowBox[{"fig", ".", " ", "3"}], " ", "of", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1709.01127", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"v42alice", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.0098681", ",", "0.0114523", ",", "0.0127256", ",", "0.0142176", ",", 
      "0.0155924", ",", "0.0158076"}], "}"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["v", "4"], 
      RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE"}], 
     ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"fig", ".", " ", "2"}], " ", "of", " ", 
       RowBox[{"https", ":"}]}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
       RowBox[{"1705.04377", ".", "pdf"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nsc42", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.0281826", ",", "0.0581925", ",", "0.124046", ",", "0.306628", ",", 
      "0.480953", ",", "0.793742"}], "}"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is", " ", "NSC", 
      RowBox[{"(", "42", ")"}]}], "=", 
     FractionBox[
      RowBox[{"<", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["v", "4"], "2"], 
        SuperscriptBox[
         SubscriptBox["v", "2"], "2"]}], ">", " ", 
       RowBox[{"-", " ", 
        RowBox[{"<", 
         SuperscriptBox[
          SubscriptBox["v", "4"], "2"], ">", "<", 
         SuperscriptBox[
          SubscriptBox["v", "2"], "2"], ">"}]}]}], 
      RowBox[{"<", 
       SuperscriptBox[
        SubscriptBox["v", "4"], "2"], ">", "<", 
       SuperscriptBox[
        SubscriptBox["v", "2"], "2"], ">"}]]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"nsc42err", "=", 
    RowBox[{"{", 
     RowBox[{
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.046386", "2"], "+", 
        SuperscriptBox["0.002310973", "2"]}]], ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.0320476", "2"], "+", 
        SuperscriptBox["0.004771785", "2"]}]], ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.0195745", "2"], "+", 
        SuperscriptBox["0.01017177", "2"]}]], ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.034699", "2"], "+", 
        SuperscriptBox["0.0251435", "2"]}]], ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.0313124", "2"], "+", 
        SuperscriptBox["0.03943815", "2"]}]], ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["0.0877121", "2"], "+", 
        SuperscriptBox["0.06508684", "2"]}]]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"this", " ", "prints", " ", "and", " ", "plots"}], " ", "<", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["v", "4"], "2"], 
      SuperscriptBox[
       SubscriptBox["v", "2"], "2"]}], ">"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"NSC", 
        RowBox[{"(", "42", ")"}]}], " ", "+", " ", "1"}], " ", ")"}], " ", 
     SubscriptBox["v", "4"], 
     SuperscriptBox[
      RowBox[{"{", "2", "}"}], "2"], " ", 
     SubscriptBox["v", "2"], 
     SuperscriptBox[
      RowBox[{"{", "2", "}"}], "2"]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"v2v4", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nsc42", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", "1"}], ")"}], 
   SuperscriptBox[
    RowBox[{"v22alice", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
   SuperscriptBox[
    RowBox[{"v42alice", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "v2v4"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"3.5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"4\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7137871476988487`*^9, 3.7137872450661907`*^9}, {
   3.716284042958868*^9, 3.716284081387122*^9}, {3.7162841475477657`*^9, 
   3.7162841548960543`*^9}, {3.716284235943595*^9, 3.7162842635169497`*^9}, {
   3.7163794682466373`*^9, 3.716379502863922*^9}, 3.7168017345941772`*^9, {
   3.727419650135182*^9, 3.727419677050473*^9}, {3.727419741755801*^9, 
   3.727419901382985*^9}, {3.727458267261677*^9, 3.727458269144796*^9}, {
   3.7274994665595837`*^9, 3.727499473231102*^9}, {3.727587891415098*^9, 
   3.727587905149077*^9}, {3.727672226522544*^9, 3.727672254458535*^9}, {
   3.727776002609889*^9, 3.7277760606345263`*^9}, {3.72880192824536*^9, 
   3.72880192858716*^9}, {3.728801966001371*^9, 3.728802010867704*^9}, {
   3.728802138795277*^9, 3.728802139413118*^9}},
 ExpressionUUID -> "289bf8a9-4b76-489f-b61e-3ba8af9d41e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7569911975786314`*^-7", ",", "7.462900034134966`*^-7", ",", 
   "1.8256796890653158`*^-6", ",", "3.2228589266370424`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.727419789737351*^9, 3.727419837808221*^9, {3.7274198978780107`*^9, 
   3.727419901649214*^9}, 3.7274204123787613`*^9, 3.727458270251337*^9, 
   3.727499473791626*^9, 3.7275868720842943`*^9, 3.7275879071775637`*^9, 
   3.727589311542467*^9, 3.7275898279392033`*^9, 3.72759154684895*^9, 
   3.727637583803563*^9, {3.727672250183839*^9, 3.727672255076701*^9}, 
   3.727758188442245*^9, 3.72777606778719*^9, 3.7279558144674*^9, {
   3.728802117566917*^9, 3.7288021419777946`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 2.7569911975786314`*^-7}, {15., 7.462900034134966*^-7}, {
      25., 1.8256796890653158`*^-6}, {35., 
      3.2228589266370424`*^-6}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\", \\\"4\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\"\
, \\\"2\\\", \\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[RightAngleBracket]\\\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 5000000], 3.5*^-6}}, {{0, 40}, {-2.*^-7, 3.5*^-6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727419789737351*^9, 3.727419837808221*^9, {3.7274198978780107`*^9, 
   3.727419901649214*^9}, 3.7274204123787613`*^9, 3.727458270251337*^9, 
   3.727499473791626*^9, 3.7275868720842943`*^9, 3.7275879071775637`*^9, 
   3.727589311542467*^9, 3.7275898279392033`*^9, 3.72759154684895*^9, 
   3.727637583803563*^9, {3.727672250183839*^9, 3.727672255076701*^9}, 
   3.727758188442245*^9, 3.72777606778719*^9, 3.7279558144674*^9, {
   3.728802117566917*^9, 3.728802142008457*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SubscriptBox["V", "4"], 
     SubscriptBox["V", "2"], 
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]]}], ">", 
    RowBox[{
     RowBox[{
      RowBox[{".", " ", "For"}], " ", "this", " ", "one", " ", "we", " ", 
      "need", " ", "ATLAS", " ", "data", " ", "on", " ", "event"}], "-", 
     RowBox[{"plane", " ", "correlations"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"from", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
     RowBox[{"1403.0489", ".", "pdf"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713700185163414*^9, 3.713700210670972*^9}, {
  3.7137014188716*^9, 3.713701421589017*^9}, {3.727419927815193*^9, 
  3.727419958895977*^9}, {3.727420415024847*^9, 3.727420432095079*^9}},
 ExpressionUUID -> "0635fb07-2e84-4df9-8933-d84e93255f4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "first", " ", "take", " ", "the", " ", "relevant", " ", "ALICE", " ", 
    "data"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centralice", "=", 
     RowBox[{"{", 
      RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v22alice", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.02724", ",", "0.04457", ",", "0.06403", ",", "0.08314", ",", 
       "0.09461", ",", "0.09941"}], "}"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], 
      RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE", " ", 
      "is", " ", "taken", " ", "from", " ", 
      RowBox[{"fig", ".", " ", "3"}], " ", "of", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1709.01127", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v42alice", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.0098681", ",", "0.0114523", ",", "0.0127256", ",", "0.0142176", ",", 
       "0.0155924", ",", "0.0158076"}], "}"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["v", "4"], 
      RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE"}], 
     ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"fig", ".", " ", "2"}], " ", "of", " ", 
       RowBox[{"https", ":"}]}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
       RowBox[{"1705.04377", ".", "pdf"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Now", " ", "we", " ", "need"}], " ", "<", 
       RowBox[{"cos", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Phi]", "2"], "-", 
          RowBox[{"6", 
           SubscriptBox["\[Phi]", "3"]}], "+", 
          RowBox[{"4", 
           SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], ">", " ", 
       RowBox[{"from", " ", 
        RowBox[{"fig", ".", " ", "7"}], " ", "of", " ", 
        RowBox[{"https", ":"}]}]}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
       RowBox[{"1403.0489", ".", "pdf", ".", " ", 
        RowBox[{"Important", ":", " ", 
         RowBox[{"use", " ", "the", " ", "solid", " ", "symbols"}]}]}]}]}], 
     ",", " ", 
     RowBox[{"i", ".", "e", "."}], ",", " ", 
     RowBox[{"scalar", " ", "product", " ", 
      RowBox[{"method", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "The", " ", "measurement", " ", "of", " ", "ATLAS", " ", "has", " ", 
      "too", " ", "many", " ", "bins", " ", "in", " ", 
      RowBox[{"centrality", ".", " ", "To"}], " ", "combine", " ", "it", " ", 
      "with", " ", "ALICE", " ", "data"}], ",", " ", 
     RowBox[{
      RowBox[{
      "we", " ", "average", " ", "ATLAS", " ", "data", " ", "in", " ", "the", 
       " ", "bins", " ", "10"}], "-", "20"}], ",", " ", 
     RowBox[{"20", "-", "30"}], ",", " ", 
     RowBox[{"30", "-", "40"}], ",", " ", 
     RowBox[{"40", "-", 
      RowBox[{"50", "%"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "following", " ", "is", " ", "the", " ", "resulting", " ", 
      "event"}], "-", "plane", "-", 
     RowBox[{
      RowBox[{"correlation", ".", " ", "The"}], " ", "first", " ", "two", " ",
       "points", " ", "are", " ", "at", " ", "2.5", " ", "and", " ", "7.5", 
      "%", " ", "centrality"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epcorr234", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.006093`"}], ",", 
       RowBox[{"-", "0.03673`"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "0.05036`"}], "+", 
         RowBox[{"(", 
          RowBox[{"-", "0.06432"}], ")"}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "0.07982`"}], "+", 
         RowBox[{"(", 
          RowBox[{"-", "0.09027"}], ")"}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "0.1038`"}], "+", 
         RowBox[{"(", 
          RowBox[{"-", "0.1133"}], ")"}]}], "2"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "0.125`"}], "+", 
         RowBox[{"(", 
          RowBox[{"-", "0.1325"}], ")"}]}], "2"]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "eventually", " ", "this", " ", "prints", " ", "and", " ", "plots"}], 
      " ", "<", 
      RowBox[{
       SubscriptBox["V", "4"], 
       SubscriptBox["V", "2"], 
       SuperscriptBox[
        SubscriptBox["V", "3"], 
        RowBox[{"2", "*"}]]}], ">"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "-", 
         RowBox[{"6", 
          SubscriptBox["\[Phi]", "3"]}], "+", 
         RowBox[{"4", 
          SubscriptBox["\[Phi]", "4"]}]}], ")"}]}], ">", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{
         SubscriptBox["v", "4"], 
         SuperscriptBox[
          RowBox[{"{", "2", "}"}], "2"], " ", 
         SubscriptBox["v", "2"], 
         SuperscriptBox[
          RowBox[{"{", "2", "}"}], "2"]}], " ", "<", 
        SuperscriptBox[
         SubscriptBox["v", "3"], "4"], ">"}]]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"mom234", "=", 
    RowBox[{
     RowBox[{"epcorr234", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"v42alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
       SuperscriptBox[
        RowBox[{"v22alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], "v34"}]]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"centralice", ",", "mom234"}], "}"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", " ", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2.5"}], " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "7"}]]}], ",", 
          RowBox[{"3", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"V\",
FontSize->18], \"4\"],
FontSize->18]\)\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"3\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.713780104074812*^9, 3.7137801048930197`*^9}, {
  3.7173079036698103`*^9, 3.7173079104518642`*^9}, {3.7173079795397377`*^9, 
  3.717307985027231*^9}, {3.727420265860352*^9, 3.7274203653717213`*^9}, {
  3.727420438006246*^9, 3.727420438473483*^9}, {3.72742054173995*^9, 
  3.727420543318742*^9}, {3.72742066810559*^9, 3.7274210108310347`*^9}, {
  3.727421094110219*^9, 3.727421305856967*^9}, {3.7274213430600157`*^9, 
  3.727421352249518*^9}, {3.727421488577622*^9, 3.727421549528277*^9}, {
  3.727499482576264*^9, 3.7274994928783007`*^9}, {3.727586885093481*^9, 
  3.727586902372241*^9}, {3.727586943134359*^9, 3.727586955077124*^9}, {
  3.727587915638344*^9, 3.727587925142302*^9}, {3.7276722715170317`*^9, 
  3.727672309294464*^9}},
 ExpressionUUID -> "d1d3af9e-f8a3-42e4-8223-fdb0bd847996"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.4396755143406851`*^-8"}], ",", 
   RowBox[{"-", "4.4724321196571377`*^-8"}], ",", 
   RowBox[{"-", "1.1615282159656861`*^-7"}], ",", 
   RowBox[{"-", "2.0756728216980569`*^-7"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.716284364802807*^9, 3.716378776274338*^9, 3.716379526490499*^9, 
   3.7165427886194897`*^9, 3.716562675849608*^9, 3.716801840270368*^9, 
   3.716830009664937*^9, 3.717136325116316*^9, 3.717143415664398*^9, 
   3.717258993899785*^9, 3.7173079868152*^9, 3.717395442286186*^9, 
   3.727420797332403*^9, 3.72742115565107*^9, {3.7274213099227962`*^9, 
   3.7274213334066772`*^9}, 3.727421415471294*^9, 3.727421599468411*^9, 
   3.7274582841976213`*^9, 3.7274994934135113`*^9, 3.727586903071871*^9, 
   3.727586959133038*^9, 3.727587653531383*^9, {3.727587919909133*^9, 
   3.727587925520523*^9}, 3.727589327028276*^9, 3.7275898336984253`*^9, 
   3.727591550151246*^9, 3.727637590487022*^9, {3.727672278911908*^9, 
   3.727672289228797*^9}, 3.727672332587016*^9, 3.727758191297325*^9, 
   3.727955824734056*^9, 3.728802155507958*^9},
 ExpressionUUID -> "2942eaec-6829-4ac9-8857-ad9288fc8b7f"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, -1.4396755143406851`*^-8}, {
      15., -4.4724321196571377`*^-8}, {25., -1.1615282159656861`*^-7}, {
      35., -2.0756728216980569`*^-7}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubscriptBox[\\n  StyleBox[\\\"V\\\",\\nFontSize->18], \
\\\"4\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"3\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {-2.5*^-7, 
      Rational[3, 100000000]}}, {{0, 40}, {-2.5*^-7, 3.*^-8}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.716284364802807*^9, 3.716378776274338*^9, 3.716379526490499*^9, 
   3.7165427886194897`*^9, 3.716562675849608*^9, 3.716801840270368*^9, 
   3.716830009664937*^9, 3.717136325116316*^9, 3.717143415664398*^9, 
   3.717258993899785*^9, 3.7173079868152*^9, 3.717395442286186*^9, 
   3.727420797332403*^9, 3.72742115565107*^9, {3.7274213099227962`*^9, 
   3.7274213334066772`*^9}, 3.727421415471294*^9, 3.727421599468411*^9, 
   3.7274582841976213`*^9, 3.7274994934135113`*^9, 3.727586903071871*^9, 
   3.727586959133038*^9, 3.727587653531383*^9, {3.727587919909133*^9, 
   3.727587925520523*^9}, 3.727589327028276*^9, 3.7275898336984253`*^9, 
   3.727591550151246*^9, 3.727637590487022*^9, {3.727672278911908*^9, 
   3.727672289228797*^9}, 3.727672332587016*^9, 3.727758191297325*^9, 
   3.727955824734056*^9, 3.72880215554006*^9},
 ExpressionUUID -> "2942eaec-6829-4ac9-8857-ad9288fc8b7f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["V", "2"], "3"], 
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]]}], ">", 
    RowBox[{
     RowBox[{".", " ", "Once"}], " ", "again"}]}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "need", " ", "ATLAS", " ", "data", " ", "from", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
     RowBox[{"1403.0489", ".", "pdf"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713702357606247*^9, 3.7137023604482822`*^9}, {
  3.727421607181862*^9, 3.727421632024807*^9}},
 ExpressionUUID -> "8332fd29-2c28-47f6-95d8-9e0e5634769f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Now", " ", "we", " ", "need"}], " ", "<", 
      RowBox[{"cos", " ", "6", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "-", 
         SubscriptBox["\[Phi]", "3"]}], ")"}]}], ">", " ", 
      RowBox[{"from", " ", 
       RowBox[{"fig", ".", " ", "6"}], " ", "of", " ", 
       RowBox[{"https", ":"}]}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1403.0489", ".", "pdf", ".", " ", 
       RowBox[{"Important", ":", " ", 
        RowBox[{"use", " ", "the", " ", "solid", " ", "symbols"}]}]}]}]}], 
    ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{"scalar", " ", "product", " ", 
     RowBox[{"method", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "measurement", " ", "of", " ", "ATLAS", " ", "has", " ", 
     "too", " ", "many", " ", "bins", " ", "in", " ", 
     RowBox[{"centrality", ".", " ", "To"}], " ", "combine", " ", "it", " ", 
     "with", " ", "ALICE", " ", "data"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "average", " ", "ATLAS", " ", "data", " ", "in", " ", "the", 
      " ", "bins", " ", "10"}], "-", "20"}], ",", " ", 
    RowBox[{"20", "-", "30"}], ",", " ", 
    RowBox[{"30", "-", "40"}], ",", " ", 
    RowBox[{"40", "-", 
     RowBox[{"50", "%"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "following", " ", "is", " ", "the", " ", "resulting", " ", 
     "event"}], "-", "plane", "-", 
    RowBox[{
     RowBox[{"correlation", ".", " ", "The"}], " ", "first", " ", "two", " ", 
     "points", " ", "are", " ", "at", " ", "2.5", " ", "and", " ", "7.5", "%",
      " ", "centrality"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centralice", "=", 
     RowBox[{"{", 
      RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epcorr32", "=", 
     RowBox[{"{", 
      RowBox[{"0.002518`", ",", "0.002345`", ",", 
       FractionBox[
        RowBox[{"0.005083`", "+", "0.008355`"}], "2"], ",", 
       FractionBox[
        RowBox[{"0.009723`", "+", "0.01255`"}], "2"], ",", 
       FractionBox[
        RowBox[{"0.01424`", "+", "0.01508`"}], "2"], ",", 
       FractionBox[
        RowBox[{"0.01528`", "+", "0.01524`"}], "2"]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "eventually", " ", "this", " ", "prints", " ", "and", " ", "plots"}], 
      " ", "<", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["V", "2"], "3"], 
       SuperscriptBox[
        SubscriptBox["V", "3"], 
        RowBox[{"2", "*"}]]}], ">"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{"cos", " ", "6", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Phi]", "2"], "-", 
         SubscriptBox["\[Phi]", "3"]}], ")"}]}], ">", " ", 
      SqrtBox[
       RowBox[{"<", 
        SuperscriptBox[
         SubscriptBox["v", "2"], "6"], ">", " ", "<", 
        SuperscriptBox[
         SubscriptBox["v", "3"], "4"], ">"}]]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"mom23", "=", 
    RowBox[{
     RowBox[{"epcorr32", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}], 
     SqrtBox[
      RowBox[{"v26", " ", "v34"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"centralice", ",", "mom23"}], "}"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", " ", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "9"}]]}], ",", 
          RowBox[{"3", " ", 
           SuperscriptBox["10", 
            RowBox[{"-", "8"}]]}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\", \"3\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"3\", 
RowBox[{\"2\", \"*\"}]],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7137803524828157`*^9, 3.713780356317862*^9}, {
   3.717307999123384*^9, 3.717308012148213*^9}, 3.7274216386260233`*^9, {
   3.7274216710056562`*^9, 3.727421910212014*^9}, {3.727422164703529*^9, 
   3.727422284407449*^9}, {3.7274995020701323`*^9, 3.727499502367284*^9}, {
   3.7275869765903587`*^9, 3.727587002434486*^9}, {3.7275876595134153`*^9, 
   3.727587677721849*^9}, {3.727587943096141*^9, 3.72758796696163*^9}, {
   3.7276723391944*^9, 3.727672365295231*^9}, {3.728802184979422*^9, 
   3.7288021875147247`*^9}},
 ExpressionUUID -> "bb49d943-e000-444a-aee2-c0f20d021640"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.873012270245391`*^-10", ",", "2.613484472710289`*^-9", ",", 
   "1.1156843709488443`*^-8", ",", "2.5514639511205`*^-8"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7162862114394493`*^9, 3.716378785097108*^9, 3.7163795668301897`*^9, 
   3.716542793244553*^9, 3.7165626870818167`*^9, 3.716801865183461*^9, 
   3.7168300161071377`*^9, 3.717136328574766*^9, 3.717143420731688*^9, 
   3.7172590070100946`*^9, {3.717308004078506*^9, 3.717308012565536*^9}, 
   3.717395447004924*^9, 3.727421915469796*^9, {3.7274221593879957`*^9, 
   3.727422167003783*^9}, {3.727422241756261*^9, 3.7274222847781897`*^9}, 
   3.727458306653603*^9, 3.727499502949348*^9, 3.727587002993092*^9, 
   3.727587678399247*^9, 3.727587967466445*^9, 3.7275893382589083`*^9, 
   3.7275898411493473`*^9, 3.727591552876335*^9, 3.727637594677071*^9, {
   3.727672361639192*^9, 3.727672365568821*^9}, 3.7277581934590273`*^9, 
   3.727955829671854*^9, 3.728802197762755*^9},
 ExpressionUUID -> "971b8b71-656c-44bd-8d67-7035c6fd57c1"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 2.873012270245391*^-10}, {15., 2.613484472710289*^-9}, {
      25., 1.1156843709488443`*^-8}, {35., 
      2.5514639511205*^-8}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"2\\\", \
\\\"3\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"3\\\", \\n  RowBox[{\\\"2\\\", \\\"*\
\\\"}]],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 500000000], 
      Rational[3, 100000000]}}, {{0, 40}, {-2.*^-9, 3.*^-8}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7162862114394493`*^9, 3.716378785097108*^9, 3.7163795668301897`*^9, 
   3.716542793244553*^9, 3.7165626870818167`*^9, 3.716801865183461*^9, 
   3.7168300161071377`*^9, 3.717136328574766*^9, 3.717143420731688*^9, 
   3.7172590070100946`*^9, {3.717308004078506*^9, 3.717308012565536*^9}, 
   3.717395447004924*^9, 3.727421915469796*^9, {3.7274221593879957`*^9, 
   3.727422167003783*^9}, {3.727422241756261*^9, 3.7274222847781897`*^9}, 
   3.727458306653603*^9, 3.727499502949348*^9, 3.727587002993092*^9, 
   3.727587678399247*^9, 3.727587967466445*^9, 3.7275893382589083`*^9, 
   3.7275898411493473`*^9, 3.727591552876335*^9, 3.727637594677071*^9, {
   3.727672361639192*^9, 3.727672365568821*^9}, 3.7277581934590273`*^9, 
   3.727955829671854*^9, 3.728802197810295*^9},
 ExpressionUUID -> "971b8b71-656c-44bd-8d67-7035c6fd57c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["V", "4"]}], ">", " ", 
    RowBox[{"from", " ", 
     RowBox[{"https", ":"}]}]}], "//", 
   RowBox[{
    RowBox[{
     RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
    RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7137224083709507`*^9, 3.713722425223299*^9}, {
  3.713768146522963*^9, 3.71376814687351*^9}, {3.727422311417542*^9, 
  3.7274223445782013`*^9}},
 ExpressionUUID -> "19c3216a-2a59-46af-8418-05438e216e16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"centralice", "=", 
   RowBox[{"{", 
    RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mom2", "=", 
    RowBox[{"{", 
     RowBox[{
     "3.1559", ",", "2.07965", ",", "1.73126", ",", "1.65484", ",", "1.75809",
       ",", "1.91772"}], "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "these", " ", "are", " ", "the", " ", "red", " ", "squares", " ", "in", 
     " ", 
     RowBox[{"fig", ".", " ", "1"}], " ", "of", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
     RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi42", "=", 
    RowBox[{"{", 
     RowBox[{
     "1.48306", ",", "1.28199", ",", "1.22166", ",", "1.11181", ",", 
      "1.08971", ",", "1.03048"}], "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "is", " ", 
     SubscriptBox["\[Chi]", "422"], " ", "measured", " ", "by", " ", 
     "ALICE"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"fig", ".", " ", "4"}], " ", "of", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1705.04377", ".", "pdf"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v422", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.00327311", ",", "0.00595856", ",", "0.009027", ",", "0.011651"}], 
     "}"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["v", 
      RowBox[{"4", ",", "22"}]], " ", "from", " ", 
     RowBox[{"fig", ".", " ", "2"}], " ", "of", "  ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
     RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v22alice", "=", 
    RowBox[{"{", 
     RowBox[{
     "0.02724", ",", "0.04457", ",", "0.06403", ",", "0.08314", ",", 
      "0.09461", ",", "0.09941"}], "}"}]}], ";", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["v", "2"], 
      RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE", " ", 
      "is", " ", "taken", " ", "from", " ", 
      RowBox[{"fig", ".", " ", "3"}], " ", "of", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1709.01127", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"v24", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v422", "/", 
       RowBox[{"chi42", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ")"}], "2"]}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is"}], " ", "<", 
     SuperscriptBox[
      SubscriptBox["v", "2"], "4"], ">"}], " ", "*)"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"this", " ", "prints", " ", "and", " ", "plots"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["V", "4"]}], ">"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"mom224", "=", 
  RowBox[{
   RowBox[{"mom2", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"v22alice", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["v422", "2"], "/", 
     RowBox[{"chi42", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "mom224"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"2.2", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"4\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.713772334414178*^9, 3.713772413030047*^9}, {
   3.7137726749652033`*^9, 3.713772691382003*^9}, {3.713772739789317*^9, 
   3.7137728349394093`*^9}, {3.713772871390071*^9, 3.713772871652651*^9}, {
   3.7137730033630533`*^9, 3.7137731945923443`*^9}, {3.7137740790020237`*^9, 
   3.71377407913109*^9}, {3.7137750315731783`*^9, 3.713775031624834*^9}, {
   3.713780677833354*^9, 3.713780753222032*^9}, {3.713959548696374*^9, 
   3.7139595610346823`*^9}, {3.716286332042838*^9, 3.716286350756906*^9}, 
   3.716286567922823*^9, {3.716378997303321*^9, 3.7163790212476387`*^9}, 
   3.716379598456465*^9, {3.716379637435004*^9, 3.716379677655006*^9}, {
   3.71656273334511*^9, 3.71656275430249*^9}, {3.717308023939106*^9, 
   3.717308028130673*^9}, {3.727422372175461*^9, 3.727422372576869*^9}, {
   3.727422404202148*^9, 3.7274224357131643`*^9}, {3.727422502307413*^9, 
   3.7274225102806883`*^9}, {3.7274225530394783`*^9, 3.727422736346073*^9}, {
   3.727587976327703*^9, 3.7275879965575666`*^9}, {3.727591598038061*^9, 
   3.727591614340863*^9}, {3.72767240487158*^9, 3.727672452846838*^9}, 
   3.7276725017432747`*^9, {3.727672658771719*^9, 3.727672773376182*^9}, {
   3.7288022314129763`*^9, 3.728802246266892*^9}, {3.728802282745446*^9, 
   3.728802286420455*^9}, {3.728802349917973*^9, 3.728802350291492*^9}},
 ExpressionUUID -> "c0b58674-6239-4c1d-ba2c-95d59615867e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.4523282573682704`*^-8", ",", "2.062821161692608`*^-7", ",", 
   "8.383634945366077`*^-7", ",", "1.9603366381246877`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7274226307860737`*^9, {3.7274227058340178`*^9, 3.727422736924718*^9}, 
   3.727458314864945*^9, 3.727499513933483*^9, 3.727587013953437*^9, 
   3.727587696115613*^9, {3.727587993374487*^9, 3.727587997094377*^9}, 
   3.7275893406313877`*^9, 3.7275898483640547`*^9, 3.727591558947937*^9, 
   3.727591617482424*^9, 3.727637612280407*^9, 3.7276724613920317`*^9, {
   3.727672705010055*^9, 3.727672741467544*^9}, 3.7276727736785727`*^9, 
   3.7277581955592747`*^9, 3.727955847165206*^9, 3.728802354081064*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 3.4523282573682704`*^-8}, {15., 2.062821161692608*^-7}, {
      25., 8.383634945366077*^-7}, {35., 
      1.9603366381246877`*^-6}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"2\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"4\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 5000000], 2.2*^-6}}, {{0, 40}, {-2.*^-7, 2.2*^-6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7274226307860737`*^9, {3.7274227058340178`*^9, 3.727422736924718*^9}, 
   3.727458314864945*^9, 3.727499513933483*^9, 3.727587013953437*^9, 
   3.727587696115613*^9, {3.727587993374487*^9, 3.727587997094377*^9}, 
   3.7275893406313877`*^9, 3.7275898483640547`*^9, 3.727591558947937*^9, 
   3.727591617482424*^9, 3.727637612280407*^9, 3.7276724613920317`*^9, {
   3.727672705010055*^9, 3.727672741467544*^9}, 3.7276727736785727`*^9, 
   3.7277581955592747`*^9, 3.727955847165206*^9, 3.7288023541097918`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "let", " ", "us", " ", "plot", " ", "all", " ", "the", " ", "matrix", " ", 
    "elements", " ", "so", " ", "far", " ", "computed"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pl1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v26"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[EmptyCircle]\>\"", ",", "30", ",", "Blue"}], "]"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v34"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledCircle]\>\"", ",", "30", ",", "Red"}], "]"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v2v4"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Square]\>\"", ",", "30", ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Green", "]"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl4", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "mom234"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledSquare]\>\"", ",", "30", ",", "Orange"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Orange"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl5", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "mom23"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "30", ",", "Cyan"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Cyan"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl6", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "mom224"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[EmptyUpTriangle]\>\"", ",", "30", ",", "Purple"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Purple"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
    "pl1", ",", "pl2", ",", "pl3", ",", "pl4", ",", "pl5", ",", "pl6", ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicksStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", 
          RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
          RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}], ",", 
        RowBox[{"Framed", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"matrix\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"elements\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", 
          RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
          RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"GridLinesStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dashed", ",", " ", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.0000004"}], ",", "0.0000045"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQfe7PXK2y1a8dZX5esALR906p24Pok5OEI0H0zhUa
sSD6zKuEMhAtUb50F4heGrUKTJuaXjsIope/aj8Ooo8//d1eCaQrsid0g+iJ
IRGTQfSTiYrTQPSz6BOzQHTS9fNgOmNRolQNkA5SuAGmDW5vPgiiTwv1nADR
Eam7X9lseO0olnj7NYieeITjnwOQvnZVDEwfb7yktQ9IR/+0NQTRNhuOvDoO
pB+x/XoNoo+d+7i+7uhrx3dL2DaA6AilOTtB9PL93YdAtIeF981zQDrL8AKY
XvvqnN55IJ33UtkIRE/kvhcCoq88lIsA0Vt+ftz1A0hPUVDdA6L9o+3dFU68
dowqmQCmAWJaxDs=
  "],
 ExpressionUUID -> "fdfcdf20-e3b8-4537-87e4-c64699973c39"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 2.5454969905289672`*^-8}, {15., 
        1.651132658734804*^-7}, {25., 7.517889219911839*^-7}, {35., 
        1.8028218396798693`*^-6}}]}}, {
      {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontSize->30,
          FontColor->RGBColor[0, 0, 1]], {0., 0.}], {{{7.5, 
        2.5454969905289672`*^-8}}, {{15., 1.651132658734804*^-7}}, {{25., 
        7.517889219911839*^-7}}, {{35., 
        1.8028218396798693`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 5.896803820875172*^-7}, {15., 
        9.163230230756407*^-7}, {25., 1.335024801654173*^-6}, {35., 
        1.6801889424477098`*^-6}}]}}, {
      {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontSize->30,
          FontColor->RGBColor[1, 0, 0]], {0., 0.}], {{{7.5, 
        5.896803820875172*^-7}}, {{15., 9.163230230756407*^-7}}, {{25., 
        1.335024801654173*^-6}}, {{35., 
        1.6801889424477098`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       LineBox[{{7.5, 2.7569911975786314`*^-7}, {15., 
        7.462900034134966*^-7}, {25., 1.8256796890653158`*^-6}, {35., 
        3.2228589266370424`*^-6}}]}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[Square]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontSize->30,
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], {0., 0.}], {{{7.5, 
        2.7569911975786314`*^-7}}, {{15., 7.462900034134966*^-7}}, {{25., 
        1.8256796890653158`*^-6}}, {{35., 
        3.2228589266370424`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[1, 0.5, 0], PointSize[0.012833333333333334`], 
       AbsoluteThickness[1.6], 
       LineBox[{{7.5, -1.4396755143406851`*^-8}, {
        15., -4.4724321196571377`*^-8}, {25., -1.1615282159656861`*^-7}, {
        35., -2.0756728216980569`*^-7}}]}}, {
      {RGBColor[1, 0.5, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[1, 0.5, 0],
          FrontFaceColor->RGBColor[1, 0.5, 0],
          BackFaceColor->RGBColor[1, 0.5, 0],
          GraphicsColor->RGBColor[1, 0.5, 0],
          FontSize->30,
          FontColor->RGBColor[1, 0.5, 0]], {0., 0.}], {{{
        7.5, -1.4396755143406851`*^-8}}, {{15., -4.4724321196571377`*^-8}}, {{
        25., -1.1615282159656861`*^-7}}, {{
        35., -2.0756728216980569`*^-7}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, \
{{{}, {}, 
      {RGBColor[0, 1, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 2.873012270245391*^-10}, {15., 
        2.613484472710289*^-9}, {25., 1.1156843709488443`*^-8}, {35., 
        2.5514639511205*^-8}}]}}, {
      {RGBColor[0, 1, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 1, 1],
          FrontFaceColor->RGBColor[0, 1, 1],
          BackFaceColor->RGBColor[0, 1, 1],
          GraphicsColor->RGBColor[0, 1, 1],
          FontSize->30,
          FontColor->RGBColor[0, 1, 1]], {0., 0.}], {{{7.5, 
        2.873012270245391*^-10}}, {{15., 2.613484472710289*^-9}}, {{25., 
        1.1156843709488443`*^-8}}, {{35., 
        2.5514639511205*^-8}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.012833333333333334`], 
       AbsoluteThickness[1.6], 
       LineBox[{{7.5, 3.4523282573682704`*^-8}, {15., 
        2.062821161692608*^-7}, {25., 8.383634945366077*^-7}, {35., 
        1.9603366381246877`*^-6}}]}}, {
      {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[EmptyUpTriangle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0.5, 0, 0.5],
          FrontFaceColor->RGBColor[0.5, 0, 0.5],
          BackFaceColor->RGBColor[0.5, 0, 0.5],
          GraphicsColor->RGBColor[0.5, 0, 0.5],
          FontSize->30,
          FontColor->RGBColor[0.5, 0, 0.5]], {0., 0.}], {{{7.5, 
        3.4523282573682704`*^-8}}, {{15., 2.062821161692608*^-7}}, {{25., 
        8.383634945366077*^-7}}, {{35., 
        1.9603366381246877`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{7.0703125, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     FrameBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", FrameStyle -> None, 
      FrameMargins -> 0, StripOnInput -> False], TraditionalForm], 
    FormBox[
     FrameBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"matrix\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"\
elements\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", FrameStyle -> 
      None, FrameMargins -> 0, StripOnInput -> False], TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    Dashing[{Small, Small}], 
    Thickness[0.003]],
  ImagePadding->All,
  ImageSize->600,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {-4.*^-7, 4.5*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->0,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.717136334973166*^9, 3.717143431085299*^9, 3.7172590132820673`*^9, 
   3.717308032837513*^9, 3.717395455716237*^9, {3.727422956061831*^9, 
   3.7274229970546227`*^9}, 3.727458318322833*^9, 3.727499517020035*^9, 
   3.7275870241064053`*^9, {3.727587711976261*^9, 3.727587729734494*^9}, {
   3.727588019903451*^9, 3.727588033562001*^9}, 3.727589343490744*^9, 
   3.727589854593006*^9, 3.72759162241927*^9, 3.727637615874152*^9, 
   3.72767280192161*^9, 3.727758198412087*^9, 3.7279558521720667`*^9, 
   3.728802369892606*^9},
 ExpressionUUID -> "e575280b-4548-46a8-a853-099db4cac88c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "extract", " ", "from", " ", "data", " ", "all", 
     " ", "the", " ", "matrix", " ", "elements", " ", "replacing", " ", 
     SubscriptBox["V", "4"], " ", "with", " ", 
     SubscriptBox["U", "4"]}], ",", " ", 
    RowBox[{"as", " ", "done", " ", "in", " ", "the", " ", "paper"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "this", " ", "one", " ", "we", " ", "need", " ", "three", " ", 
    "new", " ", "matrix", " ", 
    RowBox[{"elements", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.727427705447281*^9, 3.7274277672571783`*^9}, {
  3.72742798311775*^9, 3.727428025620509*^9}, {3.72880239811497*^9, 
  3.728802398407672*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["U", "4"]}], ">"}], " ", "=", " ", 
   RowBox[{"<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["V", "4"]}], ">", " ", 
    RowBox[{"-", " ", 
     SubscriptBox["\[Chi]", "42"]}], "<", 
    SuperscriptBox[
     SubscriptBox["v", "2"], "6"], ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7137224083709507`*^9, 3.713722425223299*^9}, {
  3.713768146522963*^9, 3.71376814687351*^9}, {3.716545256795835*^9, 
  3.716545257273067*^9}, {3.727427932386071*^9, 3.7274279602135897`*^9}},
 ExpressionUUID -> "7cb50108-bb62-4937-b867-74f942427693"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"momU224", "=", 
  RowBox[{"mom224", "-", 
   RowBox[{
    RowBox[{"chi42", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", 
    "v26"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "momU224"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}], ",", 
        RowBox[{"1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"U\",
FontSize->18], \"4\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7165426739876747`*^9, 3.716542741866987*^9}, 
   3.716542773063971*^9, {3.7166275473601103`*^9, 3.716627553277214*^9}, 
   3.716802674943665*^9, {3.727428041478683*^9, 3.727428176600441*^9}, {
   3.727500980922987*^9, 3.727500988391222*^9}, {3.727637642041564*^9, 
   3.727637644204027*^9}, {3.7276376947083387`*^9, 3.7276377020717993`*^9}, {
   3.7276377439318857`*^9, 3.727637746321724*^9}, {3.727672815046633*^9, 
   3.727672873949896*^9}},
 ExpressionUUID -> "8ce88752-98ec-4c75-a69c-2690afcc5e12"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8902657048003998`*^-9", ",", "4.569843782264765`*^-9", ",", 
   "2.5170531775895653`*^-9", ",", 
   RowBox[{"-", "4.216348792862551`*^-9"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.727428062658332*^9, {3.7274281153589983`*^9, 3.727428146410297*^9}, 
   3.7274281897163763`*^9, {3.727500985877234*^9, 3.727500988983212*^9}, 
   3.7276377467396517`*^9, {3.727672821903706*^9, 3.727672874165839*^9}, 
   3.727758201573061*^9, 3.7279558603881683`*^9, 3.728802417830806*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 1.8902657048003998`*^-9}, {15., 4.569843782264765*^-9}, {
      25., 2.5170531775895653`*^-9}, {
      35., -4.216348792862551*^-9}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"2\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"U\\\",\\nFontSize->18], \\\"4\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 100000000], 
      Rational[1, 100000000]}}, {{0, 40}, {-1.*^-8, 1.*^-8}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727428062658332*^9, {3.7274281153589983`*^9, 3.727428146410297*^9}, 
   3.7274281897163763`*^9, {3.727500985877234*^9, 3.727500988983212*^9}, 
   3.7276377467396517`*^9, {3.727672821903706*^9, 3.727672874165839*^9}, 
   3.727758201573061*^9, 3.7279558603881683`*^9, 3.7288024178662653`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["u", "4"], "2"]}], ">"}], " ", "=", " ", 
   RowBox[{"<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "4"], "2"], 
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"]}], ">", " ", 
    RowBox[{
     RowBox[{"-", " ", "2"}], " ", 
     SubscriptBox["\[Chi]", "42"]}], "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["U", "4"]}], ">", " ", 
    RowBox[{"-", " ", 
     SuperscriptBox[
      SubscriptBox["\[Chi]", "42"], "2"]}], "<", 
    SuperscriptBox[
     SubscriptBox["v", "2"], "6"], ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713721777140164*^9, 3.7137217973518333`*^9}, {
  3.7165450879566793`*^9, 3.716545088248734*^9}, {3.727428234850646*^9, 
  3.727428287984661*^9}},
 ExpressionUUID -> "9543d55c-63cf-4608-abe0-fc60b13d478c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"v2u4", "=", 
  RowBox[{"v2v4", "-", 
   RowBox[{"2", " ", 
    RowBox[{"chi42", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "momU224"}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"chi42", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
    "v26"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "v2u4"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"1.5", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"u\", \"4\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7137871476988487`*^9, 3.7137872450661907`*^9}, {
   3.716284042958868*^9, 3.716284081387122*^9}, {3.7162841475477657`*^9, 
   3.7162841548960543`*^9}, {3.716284235943595*^9, 3.7162842635169497`*^9}, {
   3.7163794682466373`*^9, 3.716379502863922*^9}, {3.71654509334328*^9, 
   3.716545093686057*^9}, {3.716545280767411*^9, 3.71654535781989*^9}, 
   3.716802709125598*^9, {3.7168030112302933`*^9, 3.71680303255369*^9}, {
   3.727428317908518*^9, 3.727428481426543*^9}, {3.72763777645378*^9, 
   3.727637778516699*^9}, {3.727672863938712*^9, 3.727672885700124*^9}},
 ExpressionUUID -> "1f05ad6e-c473-4f7f-8642-374578a88ed1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.290173150003306`*^-7", ",", "4.887005980191158`*^-7", ",", 
   "8.907802873111944`*^-7", ",", "1.0912550861492594`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.72742847042178*^9, 3.727428481765377*^9}, 
   3.727500997695609*^9, {3.72763777339791*^9, 3.727637778959969*^9}, {
   3.7276728814557*^9, 3.727672886137752*^9}, 3.7277582046359663`*^9, 
   3.727955866566072*^9, 3.7288024305495653`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 2.290173150003306*^-7}, {15., 4.887005980191158*^-7}, {
      25., 8.907802873111944*^-7}, {35., 
      1.0912550861492594`*^-6}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"u\\\", \\\"4\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\"\
, \\\"2\\\", \\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[RightAngleBracket]\\\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-1, 10000000], 1.5*^-6}}, {{0, 40}, {-1.*^-7, 1.5*^-6}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.72742847042178*^9, 3.727428481765377*^9}, 
   3.727500997695609*^9, {3.72763777339791*^9, 3.727637778959969*^9}, {
   3.7276728814557*^9, 3.727672886137752*^9}, 3.7277582046359663`*^9, 
   3.727955866566072*^9, 3.728802430579301*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"extraction", " ", "of"}], " ", "<", 
    RowBox[{
     SubscriptBox["U", "4"], 
     SubscriptBox["V", "2"], 
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]]}], ">"}], " ", "=", " ", 
   RowBox[{"<", 
    RowBox[{
     SubscriptBox["V", "4"], 
     SubscriptBox["V", "2"], 
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]]}], ">", " ", 
    RowBox[{"-", " ", 
     SubscriptBox["\[Chi]", "42"]}], "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]], 
     SuperscriptBox[
      SubscriptBox["V", "2"], "3"]}], ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713700185163414*^9, 3.713700210670972*^9}, {
  3.7137014188716*^9, 3.713701421589017*^9}, {3.7165454360437098`*^9, 
  3.716545436317631*^9}, {3.727428510312632*^9, 3.72742854468165*^9}, {
  3.727428674661066*^9, 3.727428689027892*^9}},
 ExpressionUUID -> "504ee7bc-9391-40e9-be2b-faf951eb8d8a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"momU234", "=", 
  RowBox[{"mom234", "-", 
   RowBox[{
    RowBox[{"chi42", "[", 
     RowBox[{"[", 
      RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", 
    "mom23"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Thread", "[", 
    RowBox[{"{", 
     RowBox[{"centralice", ",", "momU234"}], "}"}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}], ",", 
        RowBox[{"1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "8"}]]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubscriptBox[\"U\", \"4\"],
FontSize->18]\)\!\(\*
StyleBox[SubscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"3\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7274287023355494`*^9, 3.727428702496746*^9}, {
  3.727428745239361*^9, 3.727428803353858*^9}, {3.727637787561902*^9, 
  3.727637789393229*^9}, {3.727672891388998*^9, 3.727672898012734*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.476507244344004`*^-8"}], ",", 
   RowBox[{"-", "4.7917110637502626`*^-8"}], ",", 
   RowBox[{"-", "1.2855711200121495`*^-7"}], ",", 
   RowBox[{"-", "2.3537083999156088`*^-7"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7274287052955627`*^9, 3.727428824689672*^9, 
  3.7275010015322037`*^9, 3.7276377902160263`*^9, 3.727672899753043*^9, 
  3.727758207542903*^9, 3.727955876335994*^9, 3.728802440287694*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, -1.476507244344004*^-8}, {
      15., -4.7917110637502626`*^-8}, {25., -1.2855711200121495`*^-7}, {
      35., -2.3537083999156088`*^-7}}]}}, {}, {}, {{}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubscriptBox[\\\"U\\\", \
\\\"4\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"3\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 40}, {
      Rational[-3, 10000000], 
      Rational[1, 100000000]}}, {{0, 40}, {-3.*^-7, 1.*^-8}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7274287052955627`*^9, 3.727428824689672*^9, 
  3.7275010015322037`*^9, 3.7276377902160263`*^9, 3.727672899753043*^9, 
  3.727758207542903*^9, 3.727955876335994*^9, 3.728802440320827*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "let", " ", "us", " ", "plot", " ", "all", " ", "the", " ", "matrix", " ", 
    "elements", " ", "with", " ", 
    SubscriptBox["U", "4"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pl1", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v26"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[EmptyCircle]\>\"", ",", "30", ",", "Blue"}], "]"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v34"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledCircle]\>\"", ",", "30", ",", "Red"}], "]"}]}], 
       ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "v2u4"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Square]\>\"", ",", "30", ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Green", "]"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl4", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "momU234"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledSquare]\>\"", ",", "30", ",", "Orange"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Orange"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl5", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "mom23"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "30", ",", "Cyan"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Cyan"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl6", "=", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "momU224"}], "}"}], "]"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[EmptyUpTriangle]\>\"", ",", "30", ",", "Purple"}], 
         "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Purple"}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{
    "pl1", ",", "pl2", ",", "pl3", ",", "pl4", ",", "pl5", ",", "pl6", ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicksStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Framed", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", 
          RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
          RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}], ",", 
        RowBox[{"Framed", "[", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"matrix\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"elements\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", 
          RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
          RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"GridLinesStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Dashed", ",", " ", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.0000004"}], ",", "0.0000045"}], "}"}]}], "}"}]}], 
     ",", 
     RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQfe7PXK2y1a8dZX5esALR906p24Pok5OEI0H0zhUa
sSD6zKuEMhAtUb50F4heGrUKTJuaXjsIope/aj8Ooo8//d1eCaQrsid0g+iJ
IRGTQfSTiYrTQPSz6BOzQHTS9fNgOmNRolQNkA5SuAGmDW5vPgiiTwv1nADR
Eam7X9lseO0olnj7NYieeITjnwOQvnZVDEwfb7yktQ9IR/+0NQTRNhuOvDoO
pB+x/XoNoo+d+7i+7uhrx3dL2DaA6AilOTtB9PL93YdA9Kpe/jmNQNrk9qq5
IHrNttlLngPpXXpCy0B00t6kkz+A9Jtb+06BaADU97RW
  "],
 ExpressionUUID -> "fdfcdf20-e3b8-4537-87e4-c64699973c39"],

Cell[BoxData[
 GraphicsBox[{{{}, {{{}, {}, 
      {RGBColor[0, 0, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 2.5454969905289672`*^-8}, {15., 
        1.651132658734804*^-7}, {25., 7.517889219911839*^-7}, {35., 
        1.8028218396798693`*^-6}}]}}, {
      {RGBColor[0, 0, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[EmptyCircle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 0, 1],
          FrontFaceColor->RGBColor[0, 0, 1],
          BackFaceColor->RGBColor[0, 0, 1],
          GraphicsColor->RGBColor[0, 0, 1],
          FontSize->30,
          FontColor->RGBColor[0, 0, 1]], {0., 0.}], {{{7.5, 
        2.5454969905289672`*^-8}}, {{15., 1.651132658734804*^-7}}, {{25., 
        7.517889219911839*^-7}}, {{35., 
        1.8028218396798693`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 5.896803820875172*^-7}, {15., 
        9.163230230756407*^-7}, {25., 1.335024801654173*^-6}, {35., 
        1.6801889424477098`*^-6}}]}}, {
      {RGBColor[1, 0, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[1, 0, 0],
          FrontFaceColor->RGBColor[1, 0, 0],
          BackFaceColor->RGBColor[1, 0, 0],
          GraphicsColor->RGBColor[1, 0, 0],
          FontSize->30,
          FontColor->RGBColor[1, 0, 0]], {0., 0.}], {{{7.5, 
        5.896803820875172*^-7}}, {{15., 9.163230230756407*^-7}}, {{25., 
        1.335024801654173*^-6}}, {{35., 
        1.6801889424477098`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], PointSize[
       0.012833333333333334`], AbsoluteThickness[1.6], 
       LineBox[{{7.5, 2.290173150003306*^-7}, {15., 4.887005980191158*^-7}, {
        25., 8.907802873111944*^-7}, {35., 1.0912550861492594`*^-6}}]}}, {
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], AbsolutePointSize[6], 
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[Square]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 
            Rational[2, 3], 0],
          FrontFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          BackFaceColor->RGBColor[0, 
            Rational[2, 3], 0],
          GraphicsColor->RGBColor[0, 
            Rational[2, 3], 0],
          FontSize->30,
          FontColor->RGBColor[0, 
            Rational[2, 3], 0]], {0., 0.}], {{{7.5, 
        2.290173150003306*^-7}}, {{15., 4.887005980191158*^-7}}, {{25., 
        8.907802873111944*^-7}}, {{35., 
        1.0912550861492594`*^-6}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, \

      {RGBColor[1, 0.5, 0], PointSize[0.012833333333333334`], 
       AbsoluteThickness[1.6], 
       LineBox[{{7.5, -1.476507244344004*^-8}, {
        15., -4.7917110637502626`*^-8}, {25., -1.2855711200121495`*^-7}, {
        35., -2.3537083999156088`*^-7}}]}}, {
      {RGBColor[1, 0.5, 0], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledSquare]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[1, 0.5, 0],
          FrontFaceColor->RGBColor[1, 0.5, 0],
          BackFaceColor->RGBColor[1, 0.5, 0],
          GraphicsColor->RGBColor[1, 0.5, 0],
          FontSize->30,
          FontColor->RGBColor[1, 0.5, 0]], {0., 0.}], {{{
        7.5, -1.476507244344004*^-8}}, {{15., -4.7917110637502626`*^-8}}, {{
        25., -1.2855711200121495`*^-7}}, {{
        35., -2.3537083999156088`*^-7}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, \
{{{}, {}, 
      {RGBColor[0, 1, 1], PointSize[0.012833333333333334`], AbsoluteThickness[
       1.6], LineBox[{{7.5, 2.873012270245391*^-10}, {15., 
        2.613484472710289*^-9}, {25., 1.1156843709488443`*^-8}, {35., 
        2.5514639511205*^-8}}]}}, {
      {RGBColor[0, 1, 1], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[FilledUpTriangle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0, 1, 1],
          FrontFaceColor->RGBColor[0, 1, 1],
          BackFaceColor->RGBColor[0, 1, 1],
          GraphicsColor->RGBColor[0, 1, 1],
          FontSize->30,
          FontColor->RGBColor[0, 1, 1]], {0., 0.}], {{{7.5, 
        2.873012270245391*^-10}}, {{15., 2.613484472710289*^-9}}, {{25., 
        1.1156843709488443`*^-8}}, {{35., 
        2.5514639511205*^-8}}}]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, 
      {RGBColor[0.5, 0, 0.5], PointSize[0.012833333333333334`], 
       AbsoluteThickness[1.6], 
       LineBox[{{7.5, 1.8902657048003998`*^-9}, {15., 
        4.569843782264765*^-9}, {25., 2.5170531775895653`*^-9}, {
        35., -4.216348792862551*^-9}}]}}, {
      {RGBColor[0.5, 0, 0.5], AbsolutePointSize[6], AbsoluteThickness[1.6], 
       GeometricTransformationBox[InsetBox[
         StyleBox["\<\"\[EmptyUpTriangle]\"\>",
          StripOnInput->False,
          LineColor->RGBColor[0.5, 0, 0.5],
          FrontFaceColor->RGBColor[0.5, 0, 0.5],
          BackFaceColor->RGBColor[0.5, 0, 0.5],
          GraphicsColor->RGBColor[0.5, 0, 0.5],
          FontSize->30,
          FontColor->RGBColor[0.5, 0, 0.5]], {0., 0.}], {{{7.5, 
        1.8902657048003998`*^-9}}, {{15., 4.569843782264765*^-9}}, {{25., 
        2.5170531775895653`*^-9}}, {{
        35., -4.216348792862551*^-9}}}]}, {}}}, {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{7.0703125, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     FrameBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", FrameStyle -> None, 
      FrameMargins -> 0, StripOnInput -> False], TraditionalForm], 
    FormBox[
     FrameBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"matrix\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"\
elements\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", FrameStyle -> 
      None, FrameMargins -> 0, StripOnInput -> False], TraditionalForm]},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    Dashing[{Small, Small}], 
    Thickness[0.003]],
  ImagePadding->All,
  ImageSize->600,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {-4.*^-7, 4.5*^-6}},
  PlotRangeClipping->True,
  PlotRangePadding->0,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727428850402309*^9, 3.727501006738709*^9, {3.727637794434621*^9, 
   3.727637809198123*^9}, 3.7276729195953083`*^9, 3.727758209674975*^9, 
   3.727955881809348*^9, 3.728802454008478*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"now", ",", " ", 
   RowBox[{
   "using", " ", "the", " ", "matrix", " ", "elements", " ", "extracted", " ",
     "from", " ", "experimental", " ", "data"}], ",", " ", 
   RowBox[{
   "we", " ", "can", " ", "extract", " ", "the", " ", "\[Chi]", " ", 
    "coefficients"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.727427193918881*^9, 3.7274272224075403`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"This", " ", "calculates", " ", 
   RowBox[{
    SuperscriptBox["\[Sum]", Cell["(6)"]], " ", 
    RowBox[{"and", " ", "its", " ", 
     RowBox[{"inverse", ".", " ", "The"}], " ", "index", " ", "j", " ", 
     "runs", " ", "over", " ", "the", " ", "bins", " ", "of", " ", 
     "centrality"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.716286898249921*^9, 3.716286905277977*^9}, {
  3.716287324614811*^9, 3.716287325748402*^9}, {3.727427314627384*^9, 
  3.72742734803397*^9}},
 ExpressionUUID -> "32a4a284-d28e-43c1-8ec4-dd92ef317301"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sigma", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        RowBox[{"v26", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"mom23", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"mom224", "[", 
         RowBox[{"[", "j", "]"}], "]"}]},
       {
        RowBox[{"mom23", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"v34", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"mom234", "[", 
         RowBox[{"[", "j", "]"}], "]"}]},
       {
        RowBox[{"mom224", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"mom234", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        RowBox[{"v2v4", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}
      }], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.71378230418547*^9, 3.713782356118287*^9}, {
   3.713782435852263*^9, 3.713782478195393*^9}, {3.727427241558609*^9, 
   3.7274272589805613`*^9}, {3.7274273588997707`*^9, 3.727427377049903*^9}, {
   3.7275870596440773`*^9, 3.727587059759027*^9}, 3.727587762836912*^9, {
   3.7275880556688757`*^9, 3.727588056736803*^9}},
 ExpressionUUID -> "94b5295d-8c6a-495f-8429-da64ccecf6cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2.5454969905289672`*^-8", ",", "2.873012270245391`*^-10", ",", 
       "3.4523282573682704`*^-8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.873012270245391`*^-10", ",", "5.896803820875172`*^-7", ",", 
       RowBox[{"-", "1.4396755143406851`*^-8"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4523282573682704`*^-8", ",", 
       RowBox[{"-", "1.4396755143406851`*^-8"}], ",", 
       "2.7569911975786314`*^-7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.651132658734804`*^-7", ",", "2.613484472710289`*^-9", ",", 
       "2.062821161692608`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.613484472710289`*^-9", ",", "9.163230230756407`*^-7", ",", 
       RowBox[{"-", "4.4724321196571377`*^-8"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.062821161692608`*^-7", ",", 
       RowBox[{"-", "4.4724321196571377`*^-8"}], ",", 
       "7.462900034134966`*^-7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "7.517889219911839`*^-7", ",", "1.1156843709488443`*^-8", ",", 
       "8.383634945366077`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1156843709488443`*^-8", ",", "1.335024801654173`*^-6", ",", 
       RowBox[{"-", "1.1615282159656861`*^-7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8.383634945366077`*^-7", ",", 
       RowBox[{"-", "1.1615282159656861`*^-7"}], ",", 
       "1.8256796890653158`*^-6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1.8028218396798693`*^-6", ",", "2.5514639511205`*^-8", ",", 
       "1.9603366381246877`*^-6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5514639511205`*^-8", ",", "1.6801889424477098`*^-6", ",", 
       RowBox[{"-", "2.0756728216980569`*^-7"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9603366381246877`*^-6", ",", 
       RowBox[{"-", "2.0756728216980569`*^-7"}], ",", 
       "3.2228589266370424`*^-6"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.716287036104507*^9, 3.716379777237204*^9, 3.716562857298023*^9, 
   3.716801916399406*^9, 3.7168300281372004`*^9, 3.717136340449254*^9, 
   3.717143435747315*^9, 3.717259019897291*^9, 3.7173954597115993`*^9, {
   3.727427359809969*^9, 3.72742740585931*^9}, 3.727428954612813*^9, 
   3.727430117020239*^9, 3.727458328812241*^9, 3.727499531855735*^9, 
   3.7275870687414923`*^9, 3.727587766431994*^9, 3.727588061510092*^9, 
   3.727589355266506*^9, 3.727589866650805*^9, 3.727591630941453*^9, 
   3.727637836269375*^9, 3.727672938237399*^9, 3.727758212740893*^9, 
   3.7279558907840223`*^9, 3.728802508215911*^9},
 ExpressionUUID -> "0979111a-8522-4060-a296-7f3212294411"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"invsigma", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{"sigma", "[", 
      RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.713782392610574*^9, 3.713782398921702*^9}, {
   3.7137824973339148`*^9, 3.713782508567264*^9}, {3.727427365268092*^9, 
   3.72742738207263*^9}, {3.727587064386552*^9, 3.727587064448165*^9}, 
   3.727587765038213*^9, {3.72758805844586*^9, 3.727588059385983*^9}},
 ExpressionUUID -> "3bbdbd6a-c9eb-483b-b406-a426a40265a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4.733836045574134`*^7", ",", 
       RowBox[{"-", "168001.25188439857`"}], ",", 
       RowBox[{"-", "5.936523369799015`*^6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "168001.25188439846`"}], ",", "1.6985949414202787`*^6", 
       ",", "109736.33204765398`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.936523369799011`*^6"}], ",", "109736.332047654`", ",", 
       "4.376249448904006`*^6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"9.272194955737254`*^6", ",", 
       RowBox[{"-", "151982.79683328373`"}], ",", 
       RowBox[{"-", "2.572036762713841`*^6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "151982.7968332837`"}], ",", "1.0970109055951878`*^6", 
       ",", "107752.2152008758`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.572036762713841`*^6"}], ",", "107752.2152008758`", ",",
        "2.0573561536899246`*^6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2.749714720165605`*^6", ",", 
       RowBox[{"-", "133577.90386130035`"}], ",", 
       RowBox[{"-", "1.2711845928468364`*^6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "133577.90386130035`"}], ",", "759708.1481845587`", ",", 
       "109673.72013547768`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.2711845928468364`*^6"}], ",", "109673.72013547768`", 
       ",", "1.1384547256331653`*^6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.676142257375435`*^6", ",", 
       RowBox[{"-", "152618.30950440362`"}], ",", 
       RowBox[{"-", "1.0293598699391282`*^6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "152618.30950440362`"}], ",", "613840.9804337692`", ",", 
       "132365.8830479319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.0293598699391284`*^6"}], ",", "132365.8830479319`", 
       ",", "944927.0857880684`"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.716287040750655*^9, 3.7163797789391003`*^9, 3.716562858618681*^9, 
   3.7168019174991837`*^9, 3.716830029154779*^9, 3.717136341284156*^9, 
   3.717143436945189*^9, 3.717259022468947*^9, 3.717395462582376*^9, {
   3.727427399527667*^9, 3.727427406743122*^9}, 3.727428957052821*^9, 
   3.727430118385043*^9, 3.727458329821206*^9, 3.727499532864703*^9, 
   3.727587070327034*^9, 3.727587767507759*^9, 3.727588062780645*^9, 
   3.727589356364231*^9, 3.727589867948332*^9, 3.727591632823937*^9, 
   3.7276378373749037`*^9, 3.727672940013077*^9, 3.72775821376213*^9, 
   3.7279558918621693`*^9, 3.728802509435843*^9},
 ExpressionUUID -> "d31c89af-06aa-4dcd-bb17-17abea6d118e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Now", ",", " ", 
   RowBox[{
   "before", " ", "we", " ", "can", " ", "compute", " ", "the", " ", "\[Chi]",
     " ", "coefficients"}], ",", " ", 
   RowBox[{
   "we", " ", "the", " ", "elements", " ", "of", " ", "the", " ", "vector", 
    " ", 
    RowBox[{"M", ":", " ", 
     RowBox[{"<", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["V", "2"], 
        RowBox[{"3", "*"}]], 
       SubscriptBox["V", "6"]}], ">"}]}]}], ",", " ", 
   RowBox[{"<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["V", "3"], 
      RowBox[{"2", "*"}]], 
     SubscriptBox["V", "6"]}], ">"}], ",", " ", 
   RowBox[{"<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["V", "4"], "*"], 
     SuperscriptBox[
      SubscriptBox["V", "2"], "*"], 
     SubscriptBox["V", "6"]}], ">"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.727428982442362*^9, 3.727429057425865*^9}, {
  3.727429627657853*^9, 3.727429632948502*^9}, {3.7274996332237377`*^9, 
  3.727499633935369*^9}, {3.728802516728182*^9, 3.728802521158703*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"centralice", "=", 
   RowBox[{"{", 
    RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7274996395585213`*^9, 3.727499661518708*^9}, 
   3.7276729478334627`*^9, 3.728802526341773*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"<", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["V", "2"], 
       RowBox[{"3", "*"}]], 
      SubscriptBox["V", "6"]}], ">"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[Chi]", "6222"], " ", "<", 
     SuperscriptBox[
      SubscriptBox["v", "2"], "6"], ">"}]}], ",", " ", 
   RowBox[{"using", " ", "ALICE", " ", "data"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7137837531302843`*^9, 3.7137837603866777`*^9}, {
   3.713783856875661*^9, 3.713783872690918*^9}, {3.7274291008308983`*^9, 
   3.727429156368833*^9}, 3.727429256237115*^9, {3.727499672105207*^9, 
   3.727499697840988*^9}},
 ExpressionUUID -> "70cf4950-30d1-40c4-be34-699dd9c5386d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chi62alice", "=", 
   RowBox[{"{", 
    RowBox[{
    "1.88427", ",", "1.4989", ",", "1.16637", ",", "1.11946", ",", 
     "1.22767"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi62aliceerr", "=", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.698479", "2"], "+", 
       SuperscriptBox["0.0979", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.191281", "2"], "+", 
       SuperscriptBox["0.0779426", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.0821441", "2"], "+", 
       SuperscriptBox["0.0606511", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.090699", "2"], "+", 
       SuperscriptBox["0.0582118", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.0965842", "2"], "+", 
       SuperscriptBox["0.063839", "2"]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mom62", "=", 
  RowBox[{
   RowBox[{"chi62alice", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "4"}], "]"}], "]"}], " ", "v26"}]}]}], "Input",
 CellChangeTimes->{{3.7137840908106537`*^9, 3.713784169862661*^9}, {
   3.713784892286562*^9, 3.713784892588174*^9}, {3.7163798872635937`*^9, 
   3.716379931087006*^9}, {3.716829378194457*^9, 3.716829389131288*^9}, {
   3.716829430035548*^9, 3.716829516377672*^9}, {3.716830039316351*^9, 
   3.716830077529396*^9}, {3.716830110753264*^9, 3.716830113863995*^9}, {
   3.7171363527034073`*^9, 3.717136357050227*^9}, {3.717136431307788*^9, 
   3.71713643152674*^9}, {3.717136582790494*^9, 3.717136584603915*^9}, {
   3.7171411881975927`*^9, 3.7171411894816504`*^9}, {3.7171412271821527`*^9, 
   3.717141227448287*^9}, {3.7171414172212963`*^9, 3.717141420243371*^9}, {
   3.71714171978633*^9, 3.717141775923717*^9}, {3.7171452715471992`*^9, 
   3.7171452730932302`*^9}, {3.717145310660014*^9, 3.717145310938416*^9}, {
   3.717145358045765*^9, 3.7171453601201077`*^9}, {3.7274291619022293`*^9, 
   3.7274291625196943`*^9}, {3.727429216659216*^9, 3.727429222079479*^9}, {
   3.7274560172839537`*^9, 3.727456047979486*^9}, {3.7274561375548897`*^9, 
   3.7274561379981613`*^9}, {3.727458373942307*^9, 3.727458386393519*^9}, {
   3.727458956392261*^9, 3.727458956533104*^9}, {3.7274590979695053`*^9, 
   3.7274591130054502`*^9}, {3.727459190454462*^9, 3.727459196233872*^9}, {
   3.72749966824129*^9, 3.72749966894876*^9}, 3.727502297502082*^9, {
   3.727588078310645*^9, 3.7275880918120947`*^9}, {3.727588210916526*^9, 
   3.72758824014473*^9}},
 ExpressionUUID -> "da6c9a2d-365e-4a03-a845-302869efabf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.796403614344017`*^-8", ",", "2.4748827421775977`*^-7", ",", 
   "8.768640449428571`*^-7", ",", "2.0181869366480264`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.727588214268345*^9, 3.727588247655952*^9, 
  3.727589383168551*^9, 3.727589873850667*^9, 3.727591636812972*^9, 
  3.727672963197836*^9, 3.727758218030986*^9, 3.727955905226036*^9, 
  3.728802535892136*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"<", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["V", "3"], 
       RowBox[{"2", "*"}]], 
      SubscriptBox["V", "6"]}], ">"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox["\[Chi]", 
      RowBox[{"633", " "}]], "<", 
     SuperscriptBox[
      SubscriptBox["v", "3"], "4"], ">"}]}], ",", " ", 
   RowBox[{"using", " ", "ALICE", " ", "data"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713783877061336*^9, 3.713783899417202*^9}, {
  3.72742922843237*^9, 3.727429270591833*^9}, {3.72742932029165*^9, 
  3.727429323901003*^9}, {3.727429387045978*^9, 3.727429538351163*^9}, {
  3.7274996900558033`*^9, 3.72749969947971*^9}, {3.728802549417839*^9, 
  3.728802551744526*^9}},
 ExpressionUUID -> "ebe595b1-4790-4bf7-83a1-e57f127ffbe3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chi63alice", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.823821", ",", "1.40396", ",", "1.30215", ",", "1.167", ",", 
     "0.991459"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi63aliceerr", "=", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.262184", "2"], "+", 
       SuperscriptBox["0.204308", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.238817", "2"], "+", 
       SuperscriptBox["0.0348182", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.14487", "2"], "+", 
       SuperscriptBox["0.0322934", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.177768", "2"], "+", 
       SuperscriptBox["0.289416", "2"]}]], ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["0.224728", "2"], "+", 
       SuperscriptBox["0.245882", "2"]}]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"mom63", "=", 
  RowBox[{
   RowBox[{"chi63alice", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "v34"}]}]}], "Input",
 CellChangeTimes->{{3.7137840908106537`*^9, 3.713784208481666*^9}, {
   3.713784898679151*^9, 3.713784899063918*^9}, {3.716379959169842*^9, 
   3.7163799592362537`*^9}, {3.716379991442638*^9, 3.716380013326666*^9}, {
   3.716380050053011*^9, 3.7163800539157133`*^9}, {3.716563695949024*^9, 
   3.716563830731472*^9}, {3.7165639137641783`*^9, 3.716563938938953*^9}, {
   3.716802006700013*^9, 3.716802042312848*^9}, {3.727429276398843*^9, 
   3.727429284236928*^9}, {3.72745599587082*^9, 3.727455996076172*^9}, {
   3.727456123235888*^9, 3.7274561351690693`*^9}, {3.727458472751108*^9, 
   3.727458480387157*^9}, {3.727458950989663*^9, 3.727458951136277*^9}, {
   3.727459119159626*^9, 3.727459121179566*^9}, {3.727459203287533*^9, 
   3.727459211700322*^9}, 3.727499709524328*^9, {3.727588221305344*^9, 
   3.727588230894555*^9}, 3.727588314760157*^9},
 ExpressionUUID -> "2e526c39-cd42-4d38-b08d-355939eb499a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8.278876692355907`*^-7", ",", "1.1931900244979454`*^-6", ",", 
   "1.55797394353042`*^-6", ",", "1.6658384486902638`*^-6"}], "}"}]], "Output",\

 CellChangeTimes->{3.7275883152076406`*^9, 3.7275893988502483`*^9, 
  3.727589877231735*^9, 3.727591640909919*^9, 3.727672966957106*^9, 
  3.7277582195800037`*^9, 3.727955906799261*^9, 3.72880255525453*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"now", " ", "we", " ", "extract"}], " ", "<", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["V", "4"], "*"], 
      SuperscriptBox[
       SubscriptBox["V", "2"], "*"], 
      SubscriptBox["V", "6"]}], ">"}], " ", "=", " ", 
    RowBox[{"<", 
     RowBox[{"cos", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SubscriptBox["\[Phi]", "2"]}], "+", 
        RowBox[{"4", 
         SubscriptBox["\[Phi]", "4"]}], "-", 
        RowBox[{"6", 
         SubscriptBox["\[Phi]", "6"]}]}], ")"}]}], ">", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          SubscriptBox["v", "6"], 
          SuperscriptBox[
           RowBox[{"{", "2", "}"}], "2"], " ", "v2", 
          SuperscriptBox[
           RowBox[{"{", "2", "}"}], "2"], " ", 
          SubscriptBox["v", "4"], 
          SuperscriptBox[
           RowBox[{"{", "2", "}"}], "2"]}]], ".", " ", "The"}], " ", 
       "event"}], "-", 
      RowBox[{
      "plane", " ", "correlation", " ", "needs", " ", "to", " ", "be", " ", 
       "taken", " ", "from", " ", "ATLAS", " ", "data"}]}]}]}], ",", " ", 
   RowBox[{"and", " ", "we", " ", "need", " ", 
    SubscriptBox["v", "6"], 
    RowBox[{
     RowBox[{"{", "2", "}"}], "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.713783902440259*^9, 3.7137839209435587`*^9}, {
   3.727429587658309*^9, 3.727429609963872*^9}, {3.7274296497683783`*^9, 
   3.727429658608102*^9}, {3.727429690869637*^9, 3.727429762878751*^9}, 
   3.727430799107823*^9, {3.727499723699506*^9, 3.727499741489358*^9}},
 ExpressionUUID -> "b7376fd1-a6cb-4c8c-a34a-5a25ea6d357e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["v", "6"], 
    RowBox[{"{", "2", "}"}], " ", "ALICE"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"v6", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.00249306", ",", "0.0033108", ",", "0.00316798", ",", "0.00352012", 
       ",", "0.00422287", ",", "0.00400542"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v6err", "=", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000342842", "2"], "+", 
         SuperscriptBox["0.000533515", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000295748", "2"], "+", 
         SuperscriptBox["0.000708512", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000372471", "2"], "+", 
         SuperscriptBox["0.000677948", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000501957", "2"], "+", 
         SuperscriptBox["0.000753306", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000731721", "2"], "+", 
         SuperscriptBox["0.000903694", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.00083302", "2"], "+", 
         SuperscriptBox["0.000857159", "2"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"this", " ", "provides"}], " ", "<", 
      RowBox[{"cos", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SubscriptBox["\[Phi]", "2"]}], "+", 
         RowBox[{"4", 
          SubscriptBox["\[Phi]", "4"]}], "-", 
         RowBox[{"6", 
          SubscriptBox["\[Phi]", "6"]}]}], ")"}]}], ">", " ", 
      RowBox[{
      "and", " ", "its", " ", "error", " ", "in", " ", "the", " ", 
       "centrality", " ", "bins", " ", "of", " ", 
       RowBox[{"ALICE", ".", " ", "This"}], " ", "is", " ", "possibly", " ", 
       "the", " ", "least", " ", "accurate", " ", "step", " ", "of", " ", 
       "the", " ", "procedure"}]}], ",", " ", 
     RowBox[{
      RowBox[{"as", " ", "errors", " ", "on", " ", "this", " ", "e"}], "-", 
      RowBox[{"p", " ", "correlations", " ", "are", " ", 
       RowBox[{"large", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epcorr624", "=", 
     RowBox[{"{", 
      RowBox[{"0.5859", ",", "0.6108", ",", 
       FractionBox[
        RowBox[{"0.6732", "+", " ", "0.7485"}], "2"], ",", 
       FractionBox[
        RowBox[{"0.7008", "+", " ", "0.7275"}], "2"], ",", " ", 
       FractionBox[
        RowBox[{"0.8025", "+", "0.7030"}], "2"], ",", " ", 
       FractionBox[
        RowBox[{"0.6914", "+", "0.5849"}], "2"]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epcorr624err", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.15041027225558765`", ",", "0.12903770766717768`", ",", 
       "0.14963192735569342`", ",", "0.15279516598553686`", ",", 
       "0.17038094457856984`", ",", "0.2852507914688517`"}], "}"}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{"from", " ", "ATLAS", " ", "data"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"mom624", "=", 
     RowBox[{"epcorr624", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["v6", "2"], 
        SuperscriptBox["v22alice", "2"], 
        SuperscriptBox["v42alice", "2"]}]]}]}], ";", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"this", " ", "is"}], " ", "<", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["V", "4"], "*"], 
       SuperscriptBox[
        SubscriptBox["V", "2"], "*"], 
       SubscriptBox["V", "6"]}], ">"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"mom624", "=", 
     RowBox[{"mom624", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.713783764549704*^9, 3.713783812572053*^9}, {
   3.7137839291903257`*^9, 3.71378394486736*^9}, {3.713784018563545*^9, 
   3.713784040329913*^9}, {3.713784875141439*^9, 3.7137849034803257`*^9}, {
   3.713786701796379*^9, 3.7137867150428133`*^9}, {3.7162871921346893`*^9, 
   3.7162872562025537`*^9}, {3.716288114819126*^9, 3.716288139663453*^9}, {
   3.716288481406026*^9, 3.7162884871237097`*^9}, {3.7162889639003887`*^9, 
   3.716288965137978*^9}, {3.716289448117098*^9, 3.716289448725752*^9}, {
   3.716289490110841*^9, 3.7162895186982718`*^9}, {3.716291446756238*^9, 
   3.716291474173223*^9}, {3.7162915176948633`*^9, 3.716291517895238*^9}, {
   3.716380199122179*^9, 3.716380199695623*^9}, {3.716383758011204*^9, 
   3.716383760526126*^9}, {3.716563068184163*^9, 3.716563070919098*^9}, {
   3.716563110774077*^9, 3.716563111017342*^9}, {3.716563160140892*^9, 
   3.716563162708846*^9}, {3.716801957394444*^9, 3.716801992577463*^9}, {
   3.716829849344989*^9, 3.716829852571231*^9}, {3.717136365052362*^9, 
   3.717136379841556*^9}, {3.717136438422207*^9, 3.717136438659314*^9}, {
   3.717136589440085*^9, 3.717136591621764*^9}, {3.717141432929565*^9, 
   3.717141436563291*^9}, {3.717141474270131*^9, 3.717141502419685*^9}, {
   3.717143852818645*^9, 3.717143855834468*^9}, {3.717143903790688*^9, 
   3.71714390398281*^9}, {3.717143936027384*^9, 3.7171439384437513`*^9}, {
   3.717144862162314*^9, 3.7171448641978283`*^9}, {3.7171449262481613`*^9, 
   3.717144926628784*^9}, {3.717144990661179*^9, 3.717144993046474*^9}, {
   3.727429772267295*^9, 3.7274298610206137`*^9}, {3.727429904624383*^9, 
   3.72742990515597*^9}, 3.72742997833844*^9, {3.72743002601831*^9, 
   3.727430030743586*^9}, {3.727459143437801*^9, 3.727459150752658*^9}, {
   3.727499771559086*^9, 3.727499780909691*^9}, {3.728802573582872*^9, 
   3.7288026246121197`*^9}},
 ExpressionUUID -> "5ad4390b-6106-4286-9db6-ca0c02f1d8b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.032208248163163`*^-6", ",", "1.834941270929102`*^-6", ",", 
   "2.9715512232825344`*^-6", ",", "4.689305056284269`*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7274299130577374`*^9, 3.7274301242622538`*^9, 3.7274585102464952`*^9, 
   3.727458971408547*^9, {3.727459135891994*^9, 3.727459155242641*^9}, 
   3.727499800403788*^9, 3.727587099398872*^9, 3.727588328097481*^9, 
   3.727589410760008*^9, 3.727591643729871*^9, 3.72763784848495*^9, 
   3.7276729917537518`*^9, 3.72775822126823*^9, 3.727955911481072*^9, 
   3.728802781324028*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"As", " ", "a", " ", "first", " ", "result"}], ",", " ", 
    RowBox[{"let", " ", "us", " ", "show", " ", "the", " ", 
     SubscriptBox["\[Chi]", "624"], " ", "coefficient", " ", "that", " ", 
     "one", " ", "obtains", " ", "in", " ", "absence", " ", "of", " ", 
     RowBox[{"correlations", ".", "  ", "now"}], " ", "we", " ", "extract", 
     " ", "the", " ", "correlator", " ", "used", " ", "in", " ", "the", " ", 
     "definition", " ", "of", " ", 
     SubscriptBox["\[Chi]", "624"], " ", "in", " ", "absence", " ", "of", " ", 
     RowBox[{"correlations", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "This", " ", "is", " ", "a", " ", "correlation", " ", "coefficient", 
       " ", "with"}], " ", "<", 
      RowBox[{
       SubscriptBox["V", "6"], 
       SuperscriptBox[
        SubscriptBox["U", "4"], "*"], 
       SuperscriptBox[
        SubscriptBox["V", "2"], "*"]}], ">"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{
       SubscriptBox["V", "6"], 
       SuperscriptBox[
        SubscriptBox["V", "4"], "*"], 
       SuperscriptBox[
        SubscriptBox["V", "2"], "*"]}], ">", " ", 
      RowBox[{"-", " ", 
       SubscriptBox["\[Chi]", "42"]}], "<", 
      RowBox[{
       SubscriptBox["V", "6"], 
       SuperscriptBox[
        SubscriptBox["V", "2"], 
        RowBox[{"3", "*"}]]}], ">", " ", 
      RowBox[{"in", " ", "the", " ", "numerator"}]}]}], ",", " ", 
    RowBox[{"and", " ", "<", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["u", "4"], "2"], 
      SuperscriptBox[
       SubscriptBox["v", "2"], "2"]}], ">", " ", 
     RowBox[{"in", " ", "the", " ", "denominator"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom624U", "=", 
     RowBox[{"mom624", "-", 
      RowBox[{
       RowBox[{"chi42", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "mom62"}]}]}], ";"}], 
   " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "is"}], " ", "<", 
     RowBox[{
      SubscriptBox["V", "6"], 
      SuperscriptBox[
       SubscriptBox["U", "4"], "*"], 
      SuperscriptBox[
       SubscriptBox["V", "2"], "*"]}], ">"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "plots", " ", "the", " ", 
     SubscriptBox["\[Chi]", "624"], " ", "coefficient"}], " ", "*)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"centralice", ",", 
        RowBox[{"mom624U", "/", "v2u4"}]}], "}"}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", " ", 
        RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "40"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.", ",", "4.5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "14"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"[\",
FontSize->18]\)\!\(\*
StyleBox[\"%\",
FontSize->18]\)\!\(\*
StyleBox[\"]\",
FontSize->18]\)\>\"", ",", "\"\<\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"6\", \" \"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"U\",
FontSize->18], \"4\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[
StyleBox[\"V\",
FontSize->18], \"2\", \"*\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"/\",
FontSize->18]\)\!\(\*
StyleBox[\" \",
FontSize->18]\)\!\(\*
StyleBox[\"\[LeftAngleBracket]\",
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"u\", \"4\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[SubsuperscriptBox[\"v\", \"2\", \"2\"],
FontSize->18]\)\!\(\*
StyleBox[\"\[RightAngleBracket]\",
FontSize->18]\)\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.727637853611021*^9, 3.72763788375369*^9}, {
  3.727637918655094*^9, 3.727638095315959*^9}, {3.727638299648148*^9, 
  3.727638305201172*^9}, {3.727638347361396*^9, 3.7276383902452993`*^9}, {
  3.727638420904739*^9, 3.727638499770516*^9}, {3.727638571607362*^9, 
  3.727638598342841*^9}, {3.727638817333197*^9, 3.7276388396069098`*^9}, {
  3.727639058848805*^9, 3.727639078753965*^9}, {3.727673003961123*^9, 
  3.727673024323144*^9}, {3.727673128290777*^9, 3.7276732401200933`*^9}, {
  3.727673272537867*^9, 3.727673316563952*^9}, {3.7288026417989073`*^9, 
  3.728802773553619*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.01], 
     LineBox[{{7.5, 4.238626382752906}, {15., 3.1360607129608735`}, {25., 
      2.2414562130707414`}, {35., 2.2818373093098807`}}]}}, {}, {}, {{}, {}}},
  
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.0175},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\\
!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"6\\\", \\\" \
\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"U\\\",\\nFontSize->18], \\\"4\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\n  \
StyleBox[\\\"V\\\",\\nFontSize->18], \\\"2\\\", \
\\\"*\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\[RightAngleBracket]\\\
\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"/\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\" \\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[LeftAngleBracket]\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\
SubsuperscriptBox[\\\"u\\\", \\\"4\\\", \
\\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[SubsuperscriptBox[\\\"v\\\"\
, \\\"2\\\", \\\"2\\\"],\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"\
\[RightAngleBracket]\\\",\\nFontSize->18]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->18]\\)\\!\\(\\*\\\
nStyleBox[\\\" \
\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"[\\\",\\nFontSize->18]\\)\\!\
\\(\\*\\nStyleBox[\\\"%\\\",\\nFontSize->18]\\)\\!\\(\\*\\nStyleBox[\\\"]\\\",\
\\nFontSize->18]\\)\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 14],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{349., Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 40}, {1., 4.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727637901678939*^9, {3.727638071641152*^9, 3.727638095850946*^9}, 
   3.727638614012491*^9, 3.727638728140627*^9, {3.7276388290685596`*^9, 
   3.7276388400974903`*^9}, {3.727639069885837*^9, 3.72763907900946*^9}, {
   3.7276732640167*^9, 3.727673317168194*^9}, 3.727758229130529*^9, 
   3.727955926966814*^9, {3.728802776711343*^9, 3.728802783175227*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "compute", " ", "the", " ", "other", " ", "\[Chi]", " ", 
    RowBox[{"coefficients", ".", " ", "Just"}], " ", "follow", " ", 
    RowBox[{"the", " ", "'"}], 
    RowBox[{"formal", "'"}], " ", "expressions", " ", "at", " ", "the", " ", 
    "beginning", " ", "of", " ", "this", " ", 
    RowBox[{"notebook", ".", " ", "This"}], " ", "time"}], ",", " ", "though",
    ",", " ", 
   RowBox[{"we", " ", "deal", " ", "with", " ", "actual", " ", 
    RowBox[{"numbers", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.716287314090744*^9, 3.716287318156087*^9}, {
  3.727430038993147*^9, 3.7274300644175653`*^9}, {3.727430770955518*^9, 
  3.727430776838807*^9}, {3.728802797586104*^9, 3.728802819218762*^9}},
 ExpressionUUID -> "27299514-bc20-42a3-9e6b-07e10d91f7b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vec", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mom62", "[", 
       RowBox[{"[", "j", "]"}], "]"}], ",", 
      RowBox[{"mom63", "[", 
       RowBox[{"[", "j", "]"}], "]"}], ",", 
      RowBox[{"mom624", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"vector", " ", "M"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.713784229731543*^9, 3.713784259303834*^9}, {
   3.727429933202902*^9, 3.727429933698099*^9}, 3.7274592279587107`*^9, {
   3.728802822518013*^9, 3.7288028276307497`*^9}},
 ExpressionUUID -> "a0d046f2-544f-4fc9-9c27-f1f6335ec990"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.796403614344017`*^-8", ",", "8.278876692355907`*^-7", ",", 
     "1.032208248163163`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4748827421775977`*^-7", ",", "1.1931900244979454`*^-6", ",", 
     "1.834941270929102`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.768640449428571`*^-7", ",", "1.55797394353042`*^-6", ",", 
     "2.9715512232825344`*^-6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.0181869366480264`*^-6", ",", "1.6658384486902638`*^-6", ",", 
     "4.689305056284269`*^-6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.727430135529091*^9, 3.727458979150618*^9, 
  3.7274592307315273`*^9, 3.727499826085349*^9, 3.727587117382667*^9, 
  3.727588334881727*^9, 3.727589145403594*^9, 3.727589412790012*^9, 
  3.727589882403678*^9, 3.727591646432186*^9, 3.727673829325704*^9, 
  3.727758242974773*^9, 3.727955938084691*^9, 3.728802828785098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "62"], " ", "from", " ", "matrix", " ", 
    "inversion"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"chi62", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"invsigma", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7274588627163963`*^9, 3.727458886690159*^9}, {
  3.7274592433167686`*^9, 3.727459278365718*^9}, {3.727588372038845*^9, 
  3.727588372166675*^9}, {3.727589133467661*^9, 3.7275891347584476`*^9}, {
  3.728802831312572*^9, 3.728802839159274*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.9962757207007784`"}], ",", 
   RowBox[{"-", "2.60612123552125`"}], ",", 
   RowBox[{"-", "1.5743750535759156`"}], ",", 
   RowBox[{"-", "1.6984514829893804`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.727458874459073*^9, 3.7274588875437613`*^9}, 
   3.72745928659982*^9, 3.727499835085738*^9, 3.727587118746119*^9, 
   3.727588381028467*^9, {3.727589136424823*^9, 3.727589146889913*^9}, 
   3.727589414448978*^9, 3.72758988347313*^9, 3.7275916479555483`*^9, 
   3.727673830518149*^9, 3.7277582438531647`*^9, 3.727955939665566*^9, 
   3.7288028427722282`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "63"], " ", "from", " ", "matrix", " ", 
    "inversion"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"chi63", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"invsigma", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.727458866011454*^9, 3.727458895269218*^9}, {
  3.727459246117044*^9, 3.7274592810417233`*^9}, {3.727588373870969*^9, 
  3.727588373981113*^9}, {3.728802843479581*^9, 3.728802848492199*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.5114585359730328`", ",", "1.4690474959286988`", ",", 
   "1.392376915695007`", ",", "1.335251632709407`"}], "}"}]], "Output",
 CellChangeTimes->{3.727458896238399*^9, 3.7274592886738253`*^9, 
  3.727499836114983*^9, 3.727587119910598*^9, 3.727588382898596*^9, 
  3.7275894156535463`*^9, 3.727589912233313*^9, 3.727591651841964*^9, 
  3.7276738314907427`*^9, 3.727758244687361*^9, 3.727955941228818*^9, 
  3.728802848972432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "624"], " ", "from", " ", "matrix", " ", 
    "inversion"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"chi624", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "1"}], "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"invsigma", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
        RowBox[{
         RowBox[{"vec", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.727458870423704*^9, 3.72745890187013*^9}, {
  3.72745924890592*^9, 3.727459283497821*^9}, {3.727588375780003*^9, 
  3.727588375899372*^9}, {3.7288028507349567`*^9, 3.7288028549046383`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4.323310511872189`", ",", "3.267147644072158`", ",", "2.4391892669154207`",
    ",", "2.574110895861172`"}], "}"}]], "Output",
 CellChangeTimes->{3.727458902360732*^9, 3.7274592906045427`*^9, 
  3.727499838362701*^9, 3.72758712106404*^9, 3.727588383924068*^9, 
  3.727589416567257*^9, 3.727589913284157*^9, 3.7275916529023237`*^9, 
  3.727673832452382*^9, 3.727758245434166*^9, 3.7279559424410973`*^9, 
  3.72880285863651*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "If", " ", "we", " ", "assume", " ", "that", " ", "the", " ", "largest", 
     " ", "sources", " ", "of", " ", "uncertainty", " ", "in", " ", "our", 
     " ", "calculation", " ", "are", " ", "the", " ", "\[Chi]", " ", 
     "coefficients", " ", "measured", " ", "by", " ", "ALICE"}], ",", " ", 
    RowBox[{
    "then", " ", "the", " ", "error", " ", "on", " ", "the", " ", "\[Chi]", 
     " ", "coefficients", " ", "from", " ", "our", " ", "procedure", " ", 
     "should", " ", "be", " ", "essentially", " ", "the", " ", "same", " ", 
     "as", " ", "the", " ", "error", " ", "on", " ", "the", " ", "measured", 
     " ", 
     RowBox[{"coefficients", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "provide", " ", "a", " ", "simpple", " ", "way", 
     " ", "to", " ", "estimate", " ", "the", " ", "error", " ", "on", " ", 
     "the", " ", "calculated", " ", "coefficient"}], ",", 
    RowBox[{
    "s", " ", "which", " ", "turns", " ", "out", " ", "to", " ", "be", " ", 
     "almost", " ", "equal", " ", "to", " ", "that", " ", "of", " ", 
     RowBox[{"ALICE", ".", " ", 
      RowBox[{"IMPORTANT", ":", " ", 
       RowBox[{"since", " ", 
        SubscriptBox["\[Chi]", "624"], " ", "is", " ", "not", " ", 
        "measured"}]}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "main", " ", "sources", " ", "of", " ", "error", " ", "are", 
     " ", "either", " ", 
     SubscriptBox["v", "6"], 
     RowBox[{"{", "2", "}"}], " ", "measured", " ", "by", " ", "ALICE"}], ",",
     " ", 
    RowBox[{
     RowBox[{"or", " ", "the", " ", "event"}], "-", 
     RowBox[{"plane", " ", "correlations", " ", "6"}], "-", "2", "-", 
     RowBox[{"4", " ", "measured", " ", "by", " ", 
      RowBox[{"ATLAS", ".", " ", "We"}], " ", "shall", " ", "use", " ", "the",
       " ", "error", " ", "on", " ", "the", " ", 
      RowBox[{"latter", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.727430417939745*^9, 3.7274304463141117`*^9}, {
  3.7274305284251547`*^9, 3.727430644280714*^9}, {3.727502465443118*^9, 
  3.727502511579607*^9}, {3.728802945442175*^9, 3.728803111489098*^9}, {
  3.72881029932871*^9, 3.7288103026449842`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"In", " ", "the", " ", "following"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "essentially", " ", "re"}], "-", 
    RowBox[{"calculate", " ", "the", " ", "coefficients", " ", 
     RowBox[{"adding", "/", "subtracting"}], " ", "the", " ", "errors", " ", 
     "on", " ", "the", " ", "experimental", " ", 
     RowBox[{"values", ".", " ", "One"}], " ", "could", " ", "skip", " ", 
     "this", " ", "passage", " ", "for", " ", 
     SubscriptBox["\[Chi]", "62"], " ", "and", " ", 
     SubscriptBox["\[Chi]", "63"]}]}], ",", " ", 
   RowBox[{
   "and", " ", "simply", " ", "use", " ", "the", " ", "errors", " ", 
    "provided", " ", "by", " ", 
    RowBox[{"ALICE", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.728803206869259*^9, 3.728803214708189*^9}, {
  3.7288109425028543`*^9, 3.728811000623227*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "62"], " ", "\[PlusMinus]", " ", 
    SubscriptBox["\[Chi]", 
     RowBox[{"62", ",", "up", ",", "down"}]]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "******)"}]}]], "Input",\

 CellChangeTimes->{{3.727430461713674*^9, 3.727430497868775*^9}, {
  3.7274310743633738`*^9, 3.727431090930081*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "add", " ", "the", " ", "error", " ", "on", " ", "the", " ", 
    "measured", " ", "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi62alice", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}], "+", 
        RowBox[{"chi62aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}], " ", "v26"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"62", ",", "up"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi62up", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"chi62alice", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}], " ", "v26"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7274308673897552`*^9, 3.727431011688941*^9}, 
   3.727431145531653*^9, 3.7274315339723063`*^9, {3.727459303761948*^9, 
   3.727459377007921*^9}, {3.727499884118219*^9, 3.727499884403158*^9}, {
   3.727502516530546*^9, 3.727502518376708*^9}, {3.72758842693615*^9, 
   3.72758851849868*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.146383772923382`"}], ",", 
   RowBox[{"-", "2.2898988510366047`"}], ",", 
   RowBox[{"-", "1.3632952041705435`"}], ",", 
   RowBox[{"-", "1.3727859182712736`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.727430941612974*^9, {3.7274310073217907`*^9, 3.7274310128447943`*^9}, {
   3.727431150794516*^9, 3.7274311767841663`*^9}, 3.727431271648572*^9, {
   3.727431471232649*^9, 3.727431490382609*^9}, {3.7274315238966846`*^9, 
   3.727431553382386*^9}, {3.727459373914154*^9, 3.7274593780575457`*^9}, 
   3.727499887165718*^9, {3.727502287582156*^9, 3.727502312391241*^9}, 
   3.727587129712625*^9, {3.727588417664259*^9, 3.727588521281632*^9}, 
   3.7275894232476892`*^9, 3.7275899191611757`*^9, 3.727591658766416*^9, 
   3.7276738414890347`*^9, 3.727955949083399*^9, {3.72880327642109*^9, 
   3.728803289203679*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "subtract", " ", "the", " ", "error", " ", "on", " ", "the", 
    " ", "measured", " ", "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi62alice", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}], "-", 
        RowBox[{"chi62aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}], " ", "v26"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"62", ",", "down"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi62down", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"chi62alice", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}], " ", "v26"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727431019348651*^9, 3.727431022295038*^9}, {
  3.72743105683381*^9, 3.727431065518957*^9}, {3.727431136464415*^9, 
  3.7274311479539223`*^9}, {3.7274311977628098`*^9, 3.72743120338381*^9}, {
  3.727459409160091*^9, 3.727459423899456*^9}, {3.7274604991696787`*^9, 
  3.727460506004075*^9}, {3.727461295095726*^9, 3.727461295255772*^9}, {
  3.727502522497609*^9, 3.727502526485662*^9}, {3.7275885078982477`*^9, 
  3.727588545805051*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.8461676684781665`"}], ",", 
   RowBox[{"-", "2.922343620005896`"}], ",", 
   RowBox[{"-", "1.785454902981288`"}], ",", 
   RowBox[{"-", "2.0241170477074912`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7274310307701187`*^9, 3.727431099201886*^9, 3.727431206252509*^9, 
   3.727431273114107*^9, 3.72743155704524*^9, 3.727460509094952*^9, 
   3.727499897011715*^9, 3.727502317290099*^9, 3.727587136880507*^9, {
   3.7275885425896263`*^9, 3.727588546298345*^9}, 3.7275894242141314`*^9, 
   3.727589920478101*^9, 3.727591660298831*^9, 3.727673843398395*^9, 
   3.727955950650962*^9, {3.728803277818552*^9, 3.728803290905272*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "63"], " ", "\[PlusMinus]", " ", 
    SubscriptBox["\[Chi]", 
     RowBox[{"63", ",", "up", ",", "down"}]]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "******)"}]}]], "Input",\

 CellChangeTimes->{{3.727431102963875*^9, 3.727431104691351*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "add", " ", "the", " ", "error", " ", "on", " ", "the", " ", 
    "measured", " ", "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom63", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi63alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", 
        RowBox[{"chi63aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ")"}], " ", "v34"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"63", ",", "up"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi63up", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom63", "=", 
     RowBox[{
      RowBox[{"chi63alice", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "v34"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7274308673897552`*^9, 3.727431011688941*^9}, {
  3.727431115514571*^9, 3.727431118453273*^9}, {3.727431211208373*^9, 
  3.727431231720645*^9}, {3.7274313103615303`*^9, 3.727431379778574*^9}, {
  3.727460572100079*^9, 3.727460593419845*^9}, {3.727460637091193*^9, 
  3.727460658920888*^9}, {3.7274999093132353`*^9, 3.727499909571451*^9}, {
  3.7275025308014393`*^9, 3.7275025341799192`*^9}, {3.727588564039015*^9, 
  3.727588591769888*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7531932723376982`", ",", "1.6182474096962942`", ",", 
   "1.7368613041082883`", ",", "1.6788083637449294`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727430941612974*^9, {3.7274310073217907`*^9, 3.7274310128447943`*^9}, 
   3.7274312347643423`*^9, 3.727431340485475*^9, 3.727431388106142*^9, 
   3.727431547600073*^9, {3.72746063426766*^9, 3.727460659859762*^9}, 
   3.72749993963006*^9, 3.727587140145677*^9, 3.7275885959455433`*^9, 
   3.7275894257984962`*^9, 3.727589922646571*^9, 3.7275916622991743`*^9, 
   3.727673846982191*^9, 3.727955953600382*^9, 3.7288032931164303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "subtract", " ", "the", " ", "error", " ", "on", " ", "the", 
    " ", "measured", " ", "coefficient"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom63", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi63alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "-", 
        RowBox[{"chi63aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ")"}], " ", "v34"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"63", ",", "down"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi63down", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom63", "=", 
     RowBox[{
      RowBox[{"chi63alice", "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "v34"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727431019348651*^9, 3.727431022295038*^9}, {
  3.72743105683381*^9, 3.727431065518957*^9}, {3.727431314146082*^9, 
  3.727431314225326*^9}, {3.727431382743333*^9, 3.72743138467844*^9}, {
  3.7274314208726797`*^9, 3.7274314633025913`*^9}, {3.7274607124768543`*^9, 
  3.727460738517743*^9}, {3.727499944437364*^9, 3.727499946179522*^9}, {
  3.727502539389618*^9, 3.7275025417806997`*^9}, {3.7275886034641743`*^9, 
  3.727588621501349*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2697237996083675`", ",", "1.3198475821611035`", ",", 
   "1.0478925272817252`", ",", "0.9916949016738852`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7274310307701187`*^9, 3.727431099201886*^9, 3.727431391966176*^9, 
   3.727431439111149*^9, 3.7274315486519413`*^9, {3.727460732447323*^9, 
   3.727460739131728*^9}, 3.7274999488542013`*^9, 3.727587142275444*^9, 
   3.727588622240885*^9, 3.727589428073339*^9, 3.7275899237695*^9, 
   3.727591666933526*^9, 3.727673848665724*^9, 3.727955955092268*^9, 
   3.728803294080083*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "**", "**", "**", "**"}], "**"}], "**********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["\[Chi]", "624"], " ", "\[PlusMinus]", " ", 
    SubscriptBox["\[Chi]", 
     RowBox[{"624", ",", "up", ",", "down"}]]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}], 
   "*******)"}]}]], "Input",
 CellChangeTimes->{{3.727430512270917*^9, 3.727430513921715*^9}, {
  3.727431570150482*^9, 3.727431574362021*^9}, {3.728811008839163*^9, 
  3.7288110115822077`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "for", " ", "this", " ", "one", " ", "we", " ", "add", " ", "the", " ", 
     "error", " ", "on", " ", "the", " ", "event"}], "-", 
    RowBox[{"plane", " ", 
     RowBox[{"correlation", ".", " ", "We"}], " ", "have", " ", "actually", 
     " ", "checked", " ", "that", " ", "using", " ", "the", " ", "error", " ",
      "on", " ", 
     SubscriptBox["v", "6"], 
     RowBox[{"{", "2", "}"}], " ", "does", " ", "not", " ", "make", " ", 
     "any", " ", 
     RowBox[{"difference", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"epcorr624", "+", "epcorr624err"}], ")"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["v6", "2"], 
        SuperscriptBox["v22alice", "2"], 
        SuperscriptBox["v42alice", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"mom624", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"624", ",", "up"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi624up", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"epcorr624", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["v6", "2"], 
        SuperscriptBox["v22alice", "2"], 
        SuperscriptBox["v42alice", "2"]}]]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"mom624", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7274308673897552`*^9, 3.727431011688941*^9}, {
  3.727431115514571*^9, 3.727431118453273*^9}, {3.727431211208373*^9, 
  3.727431231720645*^9}, {3.7274313103615303`*^9, 3.727431379778574*^9}, {
  3.72743159087255*^9, 3.727431600334179*^9}, {3.727431708037765*^9, 
  3.727431762235289*^9}, {3.727431813844276*^9, 3.727431826203889*^9}, {
  3.727460774730639*^9, 3.727460833478819*^9}, {3.727588642785297*^9, 
  3.727588642912971*^9}, {3.728803237179524*^9, 3.728803258915141*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5.277615085152265`", ",", "4.06180141922871`", ",", "3.1629902342540253`", 
   ",", "3.5770557200370954`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727460835946*^9, 3.72749996448252*^9, 3.727587151141453*^9, {
   3.727588634486616*^9, 3.7275886640182734`*^9}, 3.727589429848522*^9, 
   3.727589925954123*^9, 3.727591669046505*^9, 3.727673850748049*^9, 
   3.72795595848903*^9, 3.7288032965313377`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "subtract", " ", "the", " ", "error", " ", "on", " ", "the", 
     " ", "event"}], "-", 
    RowBox[{"plane", " ", "correlation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"epcorr624", "-", "epcorr624err"}], ")"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["v6", "2"], 
        SuperscriptBox["v22alice", "2"], 
        SuperscriptBox["v42alice", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"mom624", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "prints", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"624", ",", "down"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"chi624down", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "1"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"invsigma", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"vec", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"epcorr624", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["v6", "2"], 
        SuperscriptBox["v22alice", "2"], 
        SuperscriptBox["v42alice", "2"]}]]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom624", "=", 
     RowBox[{"mom624", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.727431834369109*^9, 3.7274318468807793`*^9}, {
  3.727460823972337*^9, 3.727460824180283*^9}, {3.727460867504014*^9, 
  3.72746087921846*^9}, {3.727588667345471*^9, 3.7275886674561453`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.369005938592114`", ",", "2.4724938689156053`", ",", 
   "1.7153882995768157`", ",", "1.5711660716852476`"}], "}"}]], "Output",
 CellChangeTimes->{3.7274317532939568`*^9, 3.727431859757584*^9, 
  3.7274608981454363`*^9, 3.727499980544218*^9, 3.727587154186377*^9, 
  3.727588667971344*^9, 3.727589432834695*^9, 3.727589928718626*^9, 
  3.727591670634947*^9, 3.7276738523922043`*^9, 3.727955959961*^9, 
  3.728803297513623*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "IN", " ", "THE", " ", "FOLLOWING", " ", "PLOTS", " ", "THE", " ", 
    "SHADED", " ", "BANDS", " ", "CORRESPOND", " ", "TO", " ", "THE", " ", 
    "BLACK", " ", "SYMBOLS", " ", "IN", " ", "THE", " ", "FIGURES", " ", "OF",
     " ", "THE", " ", "PAPER"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "*****)"}]}]], "Input",
 CellChangeTimes->{{3.727432341835866*^9, 3.727432368161469*^9}, {
  3.728804222324738*^9, 3.728804236585169*^9}, {3.7288824770145397`*^9, 
  3.728882477730918*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"THIS", " ", "PLOTS", " ", 
    SubscriptBox["\[Chi]", "624"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"centrli", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7.75", ",", "13.4", ",", "18.65", ",", "25.77", ",", "35.30",
        ",", "45.5", ",", "55.9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "result", " ", "of", " ", "smooth", " ", "hydro", " ", "calculation", 
      " ", "with", " ", 
      RowBox[{"\[Eta]", "/", "s"}]}], "=", 
     RowBox[{
      RowBox[{
      "0.08", " ", "and", " ", "quadratic", " ", "ansatz", " ", "at", " ", 
       "freeze"}], "-", "out"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"li008", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.6606", ",", "2.61545", ",", "2.5697", ",", "2.51411", ",", "2.4393", 
       ",", "2.296", ",", "2.0277", ",", "1.40971"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "result", " ", "of", " ", "smooth", " ", "ideal", " ", "hydro", " ", 
     "calculation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lideal", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.816", ",", "2.7877", ",", "2.77437", ",", "2.7420", ",", "2.70664", 
       ",", "2.60426", ",", "2.41417", ",", "2.13815"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"centrli", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "7"}], "]"}], "]"}], ",", 
          RowBox[{"lideal", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "7"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"centrli", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "7"}], "]"}], "]"}], ",", 
          RowBox[{"li008", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "7"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Dashing", "[", "Large", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"centralice1", "=", 
     RowBox[{"{", 
      RowBox[{"7.5", ",", "15", ",", "25", ",", "35"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linea1", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice1", ",", "chi624up"}], "}"}], "]"}], ",", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice1", ",", "chi624down"}], "}"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Opacity", "[", "0.15", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"pl2", ",", "pl3", ",", "linea1", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->22,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Chi]\", \"624\"],
FontSize->22,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "440"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "450"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.713788746022893*^9, 3.7137887582336283`*^9}, {
   3.7156049597428923`*^9, 3.715605066309657*^9}, {3.7156051158296432`*^9, 
   3.715605119134406*^9}, {3.716279227110701*^9, 3.7162792375281754`*^9}, 
   3.71627932428012*^9, {3.716279408073707*^9, 3.7162799128998632`*^9}, {
   3.716280395021529*^9, 3.7162804001220207`*^9}, {3.7162806087400503`*^9, 
   3.7162806203249197`*^9}, {3.716287861857765*^9, 3.716287862789853*^9}, {
   3.716287969276574*^9, 3.716287975462422*^9}, 3.716288227460441*^9, 
   3.716288289220487*^9, {3.7162884989241056`*^9, 3.716288501354765*^9}, {
   3.7162916334860086`*^9, 3.7162916668017387`*^9}, {3.716291778585186*^9, 
   3.7162918579414682`*^9}, {3.7163853610377617`*^9, 
   3.7163853840491247`*^9}, {3.7164051930827208`*^9, 3.71640519882872*^9}, {
   3.716405378072163*^9, 3.716405467179394*^9}, {3.716563321774963*^9, 
   3.716563354357869*^9}, {3.716738291545844*^9, 3.716738507117869*^9}, {
   3.716738608253236*^9, 3.716738685971628*^9}, {3.7167388334560823`*^9, 
   3.716738854499899*^9}, 3.716739785253537*^9, {3.716802099076079*^9, 
   3.716802121002008*^9}, 3.7168021941665297`*^9, {3.717143710619609*^9, 
   3.717143742905575*^9}, {3.7274319724518337`*^9, 3.727431977522964*^9}, {
   3.727432074772963*^9, 3.72743207557495*^9}, {3.727432152641172*^9, 
   3.727432153113296*^9}, {3.727432218864509*^9, 3.7274323327002497`*^9}, {
   3.727460969867244*^9, 3.72746100362077*^9}, 3.727500007422615*^9, {
   3.728802902036294*^9, 3.728802902518839*^9}, {3.7288033079314413`*^9, 
   3.728803308260377*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], Thickness[0.005], 
      LineBox[{{2., 2.816}, {7.75, 2.7877}, {13.4, 2.77437}, {18.65, 2.742}, {
       25.77, 2.70664}, {35.3, 2.60426}, {45.5, 
       2.41417}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.019444444444444445`], Thickness[0.005], 
      Dashing[Large], 
      LineBox[{{2., 2.6606}, {7.75, 2.61545}, {13.4, 2.5697}, {18.65, 
       2.51411}, {25.77, 2.4393}, {35.3, 2.296}, {45.5, 
       2.0277}}]}}, {}, {}, {{}, {}}}, {{}, 
    GraphicsComplexBox[{{7.5, 5.277615085152265}, {15., 4.06180141922871}, {
     25., 3.1629902342540253`}, {35., 3.5770557200370954`}, {7.5, 
     3.369005938592114}, {15., 2.4724938689156053`}, {25., 
     1.7153882995768157`}, {35., 
     1.5711660716852476`}}, {{{}, {}, {}, {}, {}, {}, {}, 
       {GrayLevel[0], Opacity[0.15], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{5, 6, 7, 8, 4, 3, 2, 1}}]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{1, 2, 3, 4}]}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{5, 6, 7, 8}]}}}], {}, {}, {{}, {}}}},
  PlotStyle -> GrayLevel[0],
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 2.3940785},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->22,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Chi]\\\", \
\\\"624\\\"],\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->440,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {0, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->0,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7171437238684464`*^9, 3.7171437436448307`*^9}, 
   3.727431983593979*^9, 3.7274320767205048`*^9, 3.7274321593539667`*^9, 
   3.7274322944169617`*^9, 3.727432420942994*^9, {3.727460997627894*^9, 
   3.727461012003381*^9}, 3.727500031769248*^9, 3.727587159531013*^9, 
   3.727588684615986*^9, 3.727589438624206*^9, 3.727589932432393*^9, 
   3.7275916751514063`*^9, 3.727673856657465*^9, 3.727676418911558*^9, 
   3.7276856346918716`*^9, 3.727955965499346*^9, {3.728803300233968*^9, 
   3.728803309221418*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
              "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
      "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "*****)"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"THIS", " ", "PLOTS", " ", 
    SubscriptBox["\[Chi]", "63"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"centrli", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7.75", ",", "13.4", ",", "18.65", ",", "25.77", ",", "35.30",
        ",", "45.5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "result", " ", "of", " ", "smooth", " ", "ideal", " ", "hydro", " ", 
     "calculation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lideal", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.073", ",", "2.035", ",", "1.997", ",", "1.957", ",", "1.892", ",", 
       "1.781", ",", "1.637"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "result", " ", "of", " ", "smooth", " ", "hydro", " ", "calculation", 
      " ", "with", " ", 
      RowBox[{"\[Eta]", "/", "s"}]}], "=", 
     RowBox[{
      RowBox[{
      "0.08", " ", "and", " ", "quadratic", " ", "ansatz", " ", "at", " ", 
       "freeze"}], "-", "out"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"li008", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.501", ",", "1.412", ",", "1.319", ",", "1.216", ",", "1.061", ",", 
       "0.802", ",", "0.412"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centrli", ",", "lideal"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centrli", ",", "li008"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Dashing", "[", "Large", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linea1", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice1", ",", "chi63up"}], "}"}], "]"}], ",", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice1", ",", "chi63down"}], "}"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Opacity", "[", "0.15", "]"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->22,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Chi]\", \"63\"],
FontSize->22,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "50"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"this", " ", "shows", " ", "ALICE", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi63alice", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.823821", ",", "1.40396", ",", "1.30215", ",", "1.167", ",", 
       "0.991459"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi63aliceerr", "=", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.262184", "2"], "+", 
         SuperscriptBox["0.204308", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.238817", "2"], "+", 
         SuperscriptBox["0.0348182", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.14487", "2"], "+", 
         SuperscriptBox["0.0322934", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.177768", "2"], "+", 
         SuperscriptBox["0.289416", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.224728", "2"], "+", 
         SuperscriptBox["0.245882", "2"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plalice", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{"#2", ",", "#3"}], "]"}]}], "}"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2.5", ",", "7.5", ",", "15", ",", "25", ",", "35"}], 
               "}"}], ",", "chi63alice"}], "}"}], "]"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "5"}], "]"}], ",", "chi63aliceerr"}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledCircle]\>\"", ",", "20"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"linea1", ",", "plalice", ",", "pl2", ",", "pl3", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.", ",", "2.5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "450"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716289347522798*^9, 3.7162894190669127`*^9}, {
   3.716381188184331*^9, 3.716381209080556*^9}, {3.7163812437019672`*^9, 
   3.716381248029767*^9}, {3.716381328352417*^9, 3.716381343779248*^9}, {
   3.716383021881982*^9, 3.716383246718505*^9}, {3.716383280266471*^9, 
   3.716383280684629*^9}, {3.7163836913092623`*^9, 3.716383691556774*^9}, {
   3.716383978061386*^9, 3.7163839784237823`*^9}, {3.7163849779341383`*^9, 
   3.716385026003628*^9}, {3.716385066768176*^9, 3.7163850879361753`*^9}, {
   3.7163852400512533`*^9, 3.7163852892183123`*^9}, {3.716385770269959*^9, 
   3.716385770539815*^9}, {3.716398228559022*^9, 3.7163982549720383`*^9}, {
   3.71656399086021*^9, 3.716563991039888*^9}, {3.727432490478478*^9, 
   3.727432509549226*^9}, {3.727432545495964*^9, 3.7274325461386642`*^9}, {
   3.727432578494207*^9, 3.7274325886037817`*^9}, {3.727461029890486*^9, 
   3.7274610315917664`*^9}, 3.727461081139247*^9, {3.727500045111959*^9, 
   3.727500062919153*^9}, {3.727500105565909*^9, 3.727500243198655*^9}, {
   3.727500280053915*^9, 3.727500309572358*^9}, {3.727500344569893*^9, 
   3.727500382171001*^9}, {3.727500911725485*^9, 3.727500912244672*^9}, 
   3.7275021053183613`*^9, {3.7288033371905823`*^9, 3.728803364506*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{7.5, 1.7531932723376982`}, {15., 
     1.6182474096962942`}, {25., 1.7368613041082883`}, {35., 
     1.6788083637449294`}, {7.5, 1.2697237996083675`}, {15., 
     1.3198475821611035`}, {25., 1.0478925272817252`}, {35., 
     0.9916949016738852}}, {{{}, {}, {}, {}, {}, {}, {}, 
       {GrayLevel[0], Opacity[0.15], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{5, 6, 7, 8, 4, 3, 2, 1}}]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{1, 2, 3, 4}]}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{5, 6, 7, 8}]}}}], {}, {}, {{}, {}}}, {{}, 
    GraphicsComplexBox[{{2.5, 0.823821}, {2.5, 0.823821}, {7.5, 1.40396}, {
     15., 1.30215}, {35., 0.991459}, {4.018420585411427, 1.}, {
     34.51344700098552, 1.}, {25., 1.167}, {35., 0.991459}}, {
      {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 2], {
         LineBox[{{2.5, 1.1562096410814906`}, {2.5, 0.49143235891850945`}}], 
         LineBox[{
          Offset[{1.5, 0}, {2.5, 1.1562096410814906`}], 
           Offset[{-1.5, 0}, {2.5, 1.1562096410814906`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {2.5, 0.49143235891850945`}], 
           Offset[{-1.5, 0}, {2.5, 0.49143235891850945`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 3], {
         LineBox[{{7.5, 1.6453018043776089`}, {7.5, 1.1626181956223913`}}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 1.6453018043776089`}], 
           Offset[{-1.5, 0}, {7.5, 1.6453018043776089`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 1.1626181956223913`}], 
           Offset[{-1.5, 0}, {7.5, 1.1626181956223913`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 4], {
         LineBox[{{15., 1.450575673599819}, {15., 1.1537243264001809`}}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 1.450575673599819}], 
           Offset[{-1.5, 0}, {15., 1.450575673599819}]}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 1.1537243264001809`}], 
           Offset[{-1.5, 0}, {15., 1.1537243264001809`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 8], {
         LineBox[{{25., 1.5066514137759477`}, {25., 0.8273485862240524}}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 1.5066514137759477`}], 
           Offset[{-1.5, 0}, {25., 1.5066514137759477`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 0.8273485862240524}], 
           Offset[{-1.5, 0}, {25., 0.8273485862240524}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 9], {
         LineBox[{{35., 1.324566538053404}, {35., 0.658351461946596}}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 1.324566538053404}], 
           Offset[{-1.5, 0}, {35., 1.324566538053404}]}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 0.658351461946596}], 
           Offset[{-1.5, 0}, {35., 
            0.658351461946596}]}]}}}, {}}], {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], Thickness[0.005], 
      LineBox[{{2., 2.073}, {7.75, 2.035}, {13.4, 1.997}, {18.65, 1.957}, {
       25.77, 1.892}, {35.3, 1.781}, {45.5, 
       1.637}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.019444444444444445`], Thickness[0.005], 
      Dashing[Large], 
      LineBox[{{2., 1.501}, {7.75, 1.412}, {13.4, 1.319}, {18.65, 1.216}, {
       25.77, 1.061}, {35.3, 0.802}, {45.5, 0.412}}]}}, {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Chi]\\\", \
\\\"63\\\"],\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->22,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {0., 2.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7274325949764547`*^9, {3.7274610678453617`*^9, 3.727461081642115*^9}, 
   3.72750031401021*^9, {3.727500353598881*^9, 3.72750038258701*^9}, 
   3.7275009127759647`*^9, 3.727502105632154*^9, 3.7275871637731323`*^9, 
   3.727588704980652*^9, 3.727589442750679*^9, 3.727589938027663*^9, 
   3.727591680166889*^9, 3.727673860677463*^9, 3.727677138547503*^9, 
   3.727955989670966*^9, 3.728803365486391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
              "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
      "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
               "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}],
        "**"}], "**"}], "**"}], "**"}], "*****)"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"THIS", " ", "PLOTS", " ", 
      RowBox[{
       SubscriptBox["\[Chi]", "62"], ".", " ", "Note"}], " ", "that", " ", 
      SubscriptBox["\[Chi]", "62"], " ", "calls", " ", "for", " ", "a", " ", 
      "re"}], "-", 
     RowBox[{"definition", ".", " ", "Indeed"}]}], ",", " ", 
    RowBox[{
    "the", " ", "coefficient", " ", "measured", " ", "by", " ", "ALICE"}], 
    ",", " ", 
    RowBox[{"say", " ", 
     SubscriptBox["\[Chi]", 
      RowBox[{"'", "62"}]]}], " ", ",", " ", 
    RowBox[{
     RowBox[{"is", " ", "equal", " ", "to", " ", 
      SubscriptBox["\[Chi]", 
       RowBox[{"'", "62"}]]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox["\[Chi]", "62"], " ", "+", " ", 
      RowBox[{
       SubscriptBox["\[Chi]", "42"], 
       RowBox[{
        SubscriptBox["\[Chi]", "624"], "."}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "error", " ", "is", " ", "a", " ", "bit", " ", "tricky"}], 
    ",", " ", 
    RowBox[{
     RowBox[{"as", " ", 
      SubscriptBox["\[Chi]", 
       RowBox[{"624", ",", "up", ",", "down"}]], " ", "need", " ", "to", " ", 
      "be", " ", "re"}], "-", 
     RowBox[{
     "computed", " ", "from", " ", "the", " ", "error", " ", "on", " ", 
      RowBox[{
       SubscriptBox["\[Chi]", 
        RowBox[{"6", ",", "222"}]], ".", " ", "This"}], " ", "is", " ", 
      "done", " ", "in", " ", "the", " ", "following", " ", 
      RowBox[{"lines", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi62alice", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}], "+", 
        RowBox[{"chi62aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}], " ", "v26"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi624upp", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"invsigma", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"chi62alice", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}], " ", "v26"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"chi62alice", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}], "-", 
        RowBox[{"chi62aliceerr", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}], " ", "v26"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vec", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"mom62", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom63", "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{"mom624", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi624ddown", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"invsigma", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{
           RowBox[{"vec", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mom62", "=", 
     RowBox[{
      RowBox[{"chi62alice", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}], " ", "v26"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"now", " ", "plot", " ", "the", " ", 
     RowBox[{"coefficient", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi42", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.48306", ",", "1.28199", ",", "1.22166", ",", "1.11181", ",", 
       "1.08971", ",", "1.03048"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi42", "=", 
     RowBox[{"chi42", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cchi62up", "=", 
     RowBox[{"chi62up", "+", 
      RowBox[{"chi42", " ", "chi624upp"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cchi62down", "=", 
     RowBox[{"chi62down", "+", 
      RowBox[{"chi42", " ", "chi624ddown"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"centrli", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7.75", ",", "13.4", ",", "18.65", ",", "25.77", ",", "35.30",
        ",", "45.5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "result", " ", "of", " ", "smooth", " ", "ideal", " ", "hydro", " ", 
     "calculation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lideal", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.241", ",", "1.225", ",", "1.218", ",", "1.226", ",", "1.246", ",", 
       "1.261", ",", "1.234"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "result", " ", "of", " ", "smooth", " ", "hydro", " ", "calculation", 
      " ", "with", " ", 
      RowBox[{"\[Eta]", "/", "s"}]}], "=", 
     RowBox[{
      RowBox[{
      "0.08", " ", "and", " ", "quadratic", " ", "ansatz", " ", "at", " ", 
       "freeze"}], "-", "out"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"li008", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.168", ",", "1.165", ",", "1.156", ",", "1.141", ",", "1.118", ",", 
       "1.063", ",", "0.943"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centrli", ",", "lideal"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centrli", ",", "li008"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Dashing", "[", "Large", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linea1", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice", ",", "cchi62up"}], "}"}], "]"}], ",", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice", ",", "cchi62down"}], "}"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Opacity", "[", "0.15", "]"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->22,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Chi]\", \"62\"],
FontSize->22,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "50"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "6"}], "}"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi62alice", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.88427", ",", "1.4989", ",", "1.16637", ",", "1.11946", ",", 
       "1.22767"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi62aliceerr", "=", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.698479", "2"], "+", 
         SuperscriptBox["0.0979", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.191281", "2"], "+", 
         SuperscriptBox["0.0779426", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.0821441", "2"], "+", 
         SuperscriptBox["0.0606511", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.090699", "2"], "+", 
         SuperscriptBox["0.0582118", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.0965842", "2"], "+", 
         SuperscriptBox["0.063839", "2"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"theo", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", 
          RowBox[{"chi62", "+", 
           RowBox[{"chi42", " ", "chi624"}]}]}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "Large", "]"}]}], "}"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plalice", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{"#2", ",", "#3"}], "]"}]}], "}"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"7.5", ",", "15", ",", "25", ",", "35", ",", "45"}], 
               "}"}], ",", "chi62alice"}], "}"}], "]"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "5"}], "]"}], ",", "chi62aliceerr"}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledCircle]\>\"", ",", "20"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"linea1", ",", "plalice", ",", "pl2", ",", "pl3", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "450"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716289267160048*^9, 3.71628933301342*^9}, {
   3.716380334300111*^9, 3.71638033505179*^9}, {3.716380397546014*^9, 
   3.716380623514283*^9}, {3.716380736199942*^9, 3.7163807691515303`*^9}, {
   3.716380837517377*^9, 3.716380867097033*^9}, {3.716380907050476*^9, 
   3.7163809202817173`*^9}, {3.71638095509053*^9, 3.7163809884796257`*^9}, {
   3.716381044865069*^9, 3.716381075709854*^9}, {3.716383494335031*^9, 
   3.716383509789886*^9}, {3.716383551716077*^9, 3.716383571243083*^9}, {
   3.716383645201791*^9, 3.71638364787339*^9}, {3.716383850933784*^9, 
   3.7163838939550753`*^9}, {3.71638394911362*^9, 3.716384022940371*^9}, {
   3.716384073114819*^9, 3.716384103177371*^9}, {3.716384152385034*^9, 
   3.716384154569242*^9}, {3.716384186182063*^9, 3.716384193714779*^9}, {
   3.716384338026832*^9, 3.716384363306238*^9}, {3.716384921514079*^9, 
   3.716384934665949*^9}, {3.716385133787826*^9, 3.7163851598072977`*^9}, {
   3.71638519517798*^9, 3.716385212887958*^9}, {3.71638527314494*^9, 
   3.716385279148459*^9}, {3.716563644844904*^9, 3.7165636451317797`*^9}, {
   3.717135734385223*^9, 3.717135839618685*^9}, 3.71713596444849*^9, {
   3.71713646362888*^9, 3.717136466142653*^9}, {3.717136570170168*^9, 
   3.717136573666669*^9}, {3.7171366247959146`*^9, 3.717136625062957*^9}, {
   3.717137012423766*^9, 3.7171370221234837`*^9}, {3.717137120321601*^9, 
   3.717137124170959*^9}, {3.717145050022209*^9, 3.717145055221531*^9}, {
   3.717145111478441*^9, 3.717145137171924*^9}, {3.727432685818825*^9, 
   3.7274331044371147`*^9}, {3.727433200953661*^9, 3.727433203469075*^9}, {
   3.727433234741419*^9, 3.727433237892549*^9}, {3.727433437705503*^9, 
   3.727433458939501*^9}, {3.7274335006252337`*^9, 3.727433513493127*^9}, {
   3.727433551593617*^9, 3.727433571423706*^9}, {3.727433710778706*^9, 
   3.7274337134950647`*^9}, {3.727433770691557*^9, 3.7274337876225777`*^9}, {
   3.727434042775487*^9, 3.727434264484662*^9}, {3.727434296995367*^9, 
   3.727434298729741*^9}, {3.727461151868229*^9, 3.727461193078547*^9}, {
   3.7274612737154493`*^9, 3.727461280626787*^9}, {3.727461319686102*^9, 
   3.727461353424679*^9}, {3.727461390230598*^9, 3.727461444205575*^9}, {
   3.7275005747972603`*^9, 3.7275006904781437`*^9}, {3.7275007395141563`*^9, 
   3.727500758641711*^9}, {3.727500798069272*^9, 3.7275008064278383`*^9}, {
   3.727500874297077*^9, 3.727500882498437*^9}, {3.727501091626585*^9, 
   3.727501091979042*^9}, {3.727501135645153*^9, 3.727501137642024*^9}, {
   3.7275020594692*^9, 3.7275020938216467`*^9}, {3.7275887230550823`*^9, 
   3.727588786733324*^9}, {3.727588847120698*^9, 3.727588877219493*^9}, {
   3.727589472869178*^9, 3.727589480846636*^9}, {3.727673882736477*^9, 
   3.727673929009933*^9}, {3.728803445033516*^9, 3.728803457520033*^9}, {
   3.72881063383679*^9, 3.728810665534237*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    GraphicsComplexBox[{{7.5, 2.2594203836854256`}, {15., 
     1.594283536728669}, {25., 1.2401276602627003`}, {35., 
     1.2143073685243393`}, {7.5, 0.832909861143083}, {15., 
     1.176161173943214}, {25., 1.0349522702839358`}, {35., 
     0.9988584341546511}}, {{{}, {}, {}, {}, {}, {}, {}, 
       {GrayLevel[0], Opacity[0.15], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{5, 6, 7, 8, 4, 3, 2, 1}}]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{1, 2, 3, 4}]}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{5, 6, 7, 8}]}}}], {}, {}, {{}, {}}}, {{}, 
    GraphicsComplexBox[{{7.5, 1.}, {7.5, 1.88427}, {15., 1.4989}, {25., 
     1.16637}, {45., 1.}, {35., 1.11946}, {45., 1.22767}}, {
      {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 2], {
         LineBox[{{7.5, 2.589576545723914}, {7.5, 1.1789634542760856`}}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 2.589576545723914}], 
           Offset[{-1.5, 0}, {7.5, 2.589576545723914}]}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 1.1789634542760856`}], 
           Offset[{-1.5, 0}, {7.5, 1.1789634542760856`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 3], {
         LineBox[{{15., 1.7054513734056493`}, {15., 1.2923486265943505`}}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 1.7054513734056493`}], 
           Offset[{-1.5, 0}, {15., 1.7054513734056493`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 1.2923486265943505`}], 
           Offset[{-1.5, 0}, {15., 1.2923486265943505`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 4], {
         LineBox[{{25., 1.2684788100803255`}, {25., 1.0642611899196743`}}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 1.2684788100803255`}], 
           Offset[{-1.5, 0}, {25., 1.2684788100803255`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 1.0642611899196743`}], 
           Offset[{-1.5, 0}, {25., 1.0642611899196743`}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 6], {
         LineBox[{{35., 1.2272325487322258`}, {35., 1.011687451267774}}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 1.2272325487322258`}], 
           Offset[{-1.5, 0}, {35., 1.2272325487322258`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 1.011687451267774}], 
           Offset[{-1.5, 0}, {35., 1.011687451267774}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 7], {
         LineBox[{{45., 1.3434453238416546`}, {45., 1.1118946761583455`}}], 
         LineBox[{
          Offset[{1.5, 0}, {45., 1.3434453238416546`}], 
           Offset[{-1.5, 0}, {45., 1.3434453238416546`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {45., 1.1118946761583455`}], 
           Offset[{-1.5, 0}, {45., 
            1.1118946761583455`}]}]}}}, {}}], {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], Thickness[0.005], 
      LineBox[{{2., 1.241}, {7.75, 1.225}, {13.4, 1.218}, {18.65, 1.226}, {
       25.77, 1.246}, {35.3, 1.261}, {45.5, 
       1.234}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[0, 0, 1], PointSize[0.019444444444444445`], Thickness[0.005], 
      Dashing[Large], 
      LineBox[{{2., 1.168}, {7.75, 1.165}, {13.4, 1.156}, {18.65, 1.141}, {
       25.77, 1.118}, {35.3, 1.063}, {45.5, 0.943}}]}}, {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"\[Chi]\\\", \
\\\"62\\\"],\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->22,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->450,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {0, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.727433177965046*^9, 3.72743320430392*^9}, 
   3.727433238451426*^9, {3.727433440832808*^9, 3.727433459639051*^9}, {
   3.7274335038146763`*^9, 3.727433514664948*^9}, {3.727433552492051*^9, 
   3.7274335727277613`*^9}, 3.7274337145393667`*^9, {3.727433775246142*^9, 
   3.727433788649898*^9}, {3.727434283966031*^9, 3.727434305824478*^9}, 
   3.72746158871939*^9, 3.7275007597198668`*^9, {3.727500798880595*^9, 
   3.727500806948159*^9}, {3.7275008792872066`*^9, 3.727500882955653*^9}, 
   3.72750113884438*^9, {3.727502090573625*^9, 3.7275020941029663`*^9}, 
   3.727502249841311*^9, 3.727502331060937*^9, 3.7275871705228157`*^9, 
   3.727588809253704*^9, 3.727588879406509*^9, {3.727589474492847*^9, 
   3.727589481157621*^9}, 3.72758994619055*^9, 3.727591687660532*^9, {
   3.727673870069058*^9, 3.727673892525724*^9}, 3.727673929434965*^9, 
   3.727677238396937*^9, 3.727677355784483*^9, 3.727677999225968*^9, 
   3.727956004551488*^9, 3.728803468986965*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.7274344557757387`*^9, 3.727434471634963*^9}, {
  3.7288034799115887`*^9, 3.728803480415946*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "let", " ", "us", " ", "extract", " ", "from", " ", "data", " ",
    "the", " ", "symmetric", " ", "cumulant", " ", "sc", 
   RowBox[{
    SubscriptBox[
     RowBox[{"(", "42", ")"}], "U"], ".", " ", "We"}], " ", "shall", " ", 
   "use", " ", "ALICE", " ", "data"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.727434473992671*^9, 3.727434597314334*^9}, {
   3.728803494166395*^9, 3.728803503045854*^9}, 3.72880359211703*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"sc", 
    SubscriptBox[
     RowBox[{"(", "42", ")"}], "U"]}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"<", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["u", "4"], "2"], 
         SuperscriptBox[
          SubscriptBox["v", "2"], "2"]}], ">", " ", 
        RowBox[{"-", " ", 
         RowBox[{"<", 
          SuperscriptBox[
           SubscriptBox["u", "4"], "2"], ">", " ", "<", 
          SuperscriptBox[
           SubscriptBox["v", "2"], "2"], ">"}]}]}], 
       RowBox[{"<", 
        SuperscriptBox[
         SubscriptBox["u", "4"], "2"], ">", " ", "<", 
        SuperscriptBox[
         SubscriptBox["v", "2"], "2"], ">"}]], ".", " ", "We"}], " ", 
     "already", " ", "have"}], " ", "<", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["u", "4"], "2"], 
     SuperscriptBox[
      SubscriptBox["v", "2"], "2"]}], ">", " ", 
    RowBox[{"from", " ", "the", " ", "previous", " ", 
     RowBox[{"calculations", "."}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.716545810182413*^9, 3.716545813244636*^9}, {
  3.727434602798777*^9, 3.727434610743032*^9}, {3.72743468372071*^9, 
  3.7274347619955587`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"First", " ", "we", " ", "need", " ", 
    SubscriptBox["u", "4"], 
    RowBox[{"{", "2", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u42alice", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.00972611", ",", "0.0109691", ",", "0.011238", ",", "0.0109705", ",", 
       "0.0103446", ",", "0.00949104"}], "}"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["u", "4"], 
      RowBox[{"{", "2", "}"}], " ", "from", " ", 
      RowBox[{"fig", ".", " ", "2"}], " ", "of", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", 
      RowBox[{"1705.04377", ".", "pdf"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "in", " ", "the", " ", "following", " ", 
      "lines", " ", "we", " ", "use", " ", "quantities", " ", "calculated", 
      " ", "above", " ", "without", " ", "re"}], "-", 
     RowBox[{"computing", " ", "them"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "main", " ", "source", " ", "of", " ", "error", " ", "on", 
     " ", "the", " ", "symmetric", " ", "cumulant", " ", "is", " ", "taken", 
     " ", "as", " ", "the", " ", "error", " ", "on", " ", "NSC", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", ",", "2"}], ")"}], ".", " ", "We"}], " ", "estimate", " ",
      "it", " ", "in", " ", "the", " ", "same", " ", "way", " ", "as", " ", 
     "done", " ", "previously", " ", "for", " ", "the", " ", "\[Chi]", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "up", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2v4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nsc42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", 
        RowBox[{"nsc42err", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"v42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2u4", "=", 
     RowBox[{"v2v4", "-", 
      RowBox[{"2", " ", 
       RowBox[{"chi42", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "momU224"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"chi42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], "v26"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sc42up", "=", 
    FractionBox[
     RowBox[{"v2u4", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u42alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"v22alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"u42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "down", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2v4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nsc42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "-", 
        RowBox[{"nsc42err", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"v42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2u4", "=", 
     RowBox[{"v2v4", "-", 
      RowBox[{"2", " ", 
       RowBox[{"chi42", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "momU224"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"chi42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], "v26"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sc42udown", "=", 
    FractionBox[
     RowBox[{"v2u4", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u42alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"v22alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"u42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "sc42u", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2v4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"nsc42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"v42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v2u4", "=", 
     RowBox[{"v2v4", "-", 
      RowBox[{"2", " ", 
       RowBox[{"chi42", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], " ", "momU224"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"chi42", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], "v26"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sc42u", "=", 
    FractionBox[
     RowBox[{"v2u4", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"u42alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"v22alice", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"u42alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"v22alice", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", "5"}], "]"}], "]"}], "2"]}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plsc42u", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "sc42u"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "40"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", ".1"}], ",", "0.3"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameTicksStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Framed", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", 
            RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
            RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}], ",", 
          RowBox[{"Framed", "[", 
           RowBox[{"\"\<\!\(\*
StyleBox[\"sc\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"(\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"4\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\",\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"2\",
FontSize->24,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[SubscriptBox[\")\", \"U\"],
FontSize->24]\)\>\"", ",", 
            RowBox[{"FrameStyle", "\[Rule]", "None"}], ",", 
            RowBox[{"FrameMargins", "\[Rule]", "0"}]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"FrameStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"GridLines", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "0", "}"}]}], "}"}]}], ",", 
       RowBox[{"GridLinesStyle", "->", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "Dashed", ",", " ", 
          RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "450"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linea1", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice", ",", "sc42up"}], "}"}], "]"}], ",", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"centralice", ",", "sc42udown"}], "}"}], "]"}]}], "}"}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Filling", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", "\[Rule]", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
       RowBox[{"FillingStyle", "\[Rule]", 
        RowBox[{"Opacity", "[", "0.15", "]"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->22,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[Chi]\", \"62\"],
FontSize->22,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "40"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", ".5"}], "}"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plsc42u", ",", "linea1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.716545821293185*^9, 3.716545965883789*^9}, {
   3.716546020872987*^9, 3.716546137767082*^9}, {3.716546215281577*^9, 
   3.716546226692827*^9}, {3.7165464014954977`*^9, 3.716546413280552*^9}, 
   3.716553640177999*^9, {3.716562015532782*^9, 3.716562015570828*^9}, {
   3.716562057359209*^9, 3.716562117275825*^9}, 3.716627667594851*^9, {
   3.7166277230988083`*^9, 3.7166277643855124`*^9}, {3.71662780771762*^9, 
   3.716627836585845*^9}, {3.7166278951900263`*^9, 3.716627962332622*^9}, {
   3.716804619165778*^9, 3.716804619905582*^9}, {3.727434765153406*^9, 
   3.727434965261086*^9}, {3.727673951523543*^9, 3.727673972908815*^9}, {
   3.727772730842594*^9, 3.7277727315099583`*^9}, {3.727772762435934*^9, 
   3.727772846676588*^9}, {3.727772917978429*^9, 3.727772923648264*^9}, {
   3.72777334106638*^9, 3.727773407689372*^9}, {3.727773478317631*^9, 
   3.727773482821383*^9}, {3.727773523606954*^9, 3.7277735734971447`*^9}, {
   3.7277736817507267`*^9, 3.727773681983832*^9}, {3.7277744282539597`*^9, 
   3.727774447389214*^9}, {3.727774527200656*^9, 3.7277745321417217`*^9}, {
   3.727774575882921*^9, 3.727774622545494*^9}, {3.727774657911085*^9, 
   3.727774658396616*^9}, {3.728803785705513*^9, 3.728803878646715*^9}, {
   3.728804152158862*^9, 3.7288042055879498`*^9}, {3.728809357003565*^9, 
   3.7288093709278*^9}, {3.7288094287644987`*^9, 3.728809560066567*^9}, {
   3.728809729202053*^9, 3.728809762844314*^9}, {3.728809949153837*^9, 
   3.72880999062354*^9}, {3.728810217141692*^9, 3.728810218905561*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.00651496820161383`"}], ",", 
   RowBox[{"-", "0.027874935192232803`"}], ",", "0.14274542570231594`", ",", 
   "0.2536737671480972`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727434891128166*^9, 3.727434921319051*^9, 3.7274349522068367`*^9, 
   3.727501019265356*^9, {3.727673963345392*^9, 3.7276739732645617`*^9}, 
   3.728803911272519*^9, 3.728809768605451*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.07715169515906108`"}], ",", 
   RowBox[{"-", "0.08444753155626332`"}], ",", 
   RowBox[{"-", "0.0011979362112369898`"}], ",", "0.024856422087896356`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.727434891128166*^9, 3.727434921319051*^9, 3.7274349522068367`*^9, 
   3.727501019265356*^9, {3.727673963345392*^9, 3.7276739732645617`*^9}, 
   3.728803911272519*^9, 3.7288097686069117`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.04183333168033723`"}], ",", 
   RowBox[{"-", "0.056161233374248005`"}], ",", "0.07077374474553935`", ",", 
   "0.13926509461799633`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.727434891128166*^9, 3.727434921319051*^9, 3.7274349522068367`*^9, 
   3.727501019265356*^9, {3.727673963345392*^9, 3.7276739732645617`*^9}, 
   3.728803911272519*^9, 3.728809768608303*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.019444444444444445`], AbsoluteThickness[1.6], 
      LineBox[{{7.5, -0.04183333168033723}, {15., -0.056161233374248005`}, {
       25., 0.07077374474553935}, {35., 
       0.13926509461799633`}}]}}, {}, {}, {{}, {}}}, {{}, 
    GraphicsComplexBox[{{7.5, -0.00651496820161383}, {
     15., -0.027874935192232803`}, {25., 0.14274542570231594`}, {35., 
     0.2536737671480972}, {7.5, -0.07715169515906108}, {
     15., -0.08444753155626332}, {25., -0.0011979362112369898`}, {35., 
     0.024856422087896356`}}, {{{}, {}, {}, {}, {}, {}, {}, 
       {GrayLevel[0], Opacity[0.15], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{5, 6, 7, 8, 4, 3, 2, 1}}]]}, {}, {}}, {{}, {}, {}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{1, 2, 3, 4}]}, 
       {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.002], 
        LineBox[{5, 6, 7, 8}]}}}], {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      FrameBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"sc\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"(\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"4\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\",\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"2\\\",\\nFontSize->24,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[SubscriptBox[\\\")\\\", \
\\\"U\\\"],\\nFontSize->24]\\)\"", FrameStyle -> None, FrameMargins -> 0, 
       StripOnInput -> False], TraditionalForm], None}, {
     FormBox[
      FrameBox[
      "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->24,\\nFontColor-\
>GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", FrameStyle -> None, 
       FrameMargins -> 0, StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[0.003]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{{}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    Dashing[{Small, Small}], 
    Thickness[0.003]],
  ImagePadding->All,
  ImageSize->450,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 40}, {-0.1, 0.3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.727434891128166*^9, 3.727434921319051*^9, 3.7274349522068367`*^9, 
   3.727501019265356*^9, {3.727673963345392*^9, 3.7276739732645617`*^9}, 
   3.728803911272519*^9, 3.728809768655057*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.7288035230357313`*^9, 3.728803523459613*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Last", ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "decompose", " ", 
     SubscriptBox["V", "6"]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Chi]", "62"], 
      SubscriptBox["v", "6"], 
      RowBox[{"{", 
       SubscriptBox["\[CapitalPsi]", "2"], "}"}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["\[Chi]", "63"], 
      SubscriptBox["v", "6"], 
      RowBox[{"{", 
       SubscriptBox["\[CapitalPsi]", "3"], "}"}]}], " ", "+", " ", 
     RowBox[{
      SubscriptBox["\[Chi]", "624"], 
      SubscriptBox["v", "6"], 
      RowBox[{"{", 
       SubscriptBox["\[CapitalPsi]", "24"], "}"}]}]}]}], ",", " ", 
   RowBox[{"and", " ", "we", " ", "show", " ", "all", " ", "quantities"}]}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7172582484295263`*^9, 3.7172582507570753`*^9}, {
  3.717258576024295*^9, 3.717258579441269*^9}, {3.727439326739623*^9, 
  3.727439369821734*^9}, {3.72744004713902*^9, 3.727440069617527*^9}, {
  3.7274403223652697`*^9, 3.7274403900803413`*^9}, {3.728809796606161*^9, 
  3.728809834329561*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"In", " ", "the", " ", "following", " ", 
     SubscriptBox["\[Chi]", "62"]}], ",", " ", 
    SubscriptBox["\[Chi]", "63"], ",", " ", 
    RowBox[{"and", " ", 
     SubscriptBox["\[Chi]", "624"], " ", "are", " ", "from", " ", "the", " ", 
     "previous", " ", "calculation"}], ",", " ", 
    RowBox[{
    "they", " ", "are", " ", "*", "not", "*", " ", "the", " ", "coefficients",
      " ", "measured", " ", "by", " ", 
     RowBox[{"ALICE", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi42", "=", 
     RowBox[{"{", 
      RowBox[{
      "1.48306", ",", "1.28199", ",", "1.22166", ",", "1.11181", ",", 
       "1.08971", ",", "1.03048"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi42", "=", 
     RowBox[{"chi42", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"ALICE", " ", 
     SubscriptBox["v", "6"], 
     RowBox[{"{", "2", "}"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"v6", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.00249306", ",", "0.0033108", ",", "0.00316798", ",", "0.00352012", 
       ",", "0.00422287", ",", "0.00400542"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v6err", "=", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000342842", "2"], "+", 
         SuperscriptBox["0.000533515", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000295748", "2"], "+", 
         SuperscriptBox["0.000708512", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000372471", "2"], "+", 
         SuperscriptBox["0.000677948", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000501957", "2"], "+", 
         SuperscriptBox["0.000753306", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.000731721", "2"], "+", 
         SuperscriptBox["0.000903694", "2"]}]], ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["0.00083302", "2"], "+", 
         SuperscriptBox["0.000857159", "2"]}]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "define", " ", "the", " ", "different", " ", "rms", " ", "components"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v6", "=", 
     RowBox[{"v6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", "5"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi63", "=", 
     RowBox[{"chi63", " ", "mom63"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi62", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"chi62", "+", 
        RowBox[{"chi42", " ", "chi624"}]}], ")"}], " ", "mom62"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"psi642", "=", 
     RowBox[{"chi624", " ", "mom624U"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"and", " ", "the", " ", "folowing", " ", "extracts", " ", 
     SubscriptBox["u", "6"], 
     SuperscriptBox[
      RowBox[{"{", "2", "}"}], "2"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u6", "=", 
     RowBox[{
      SuperscriptBox["v6", "2"], "-", "psi63", "-", "psi62", "-", 
      "psi642"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "u6"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Dashing", "[", "Large", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl2", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "psi62"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl3", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "psi63"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "DotDashed", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl4", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", "psi642"}], "}"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Darker", "[", "Green", "]"}], ",", "Dotted", ",", 
          RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v6", "=", 
     RowBox[{"{", 
      RowBox[{
      "0.00249306", ",", "0.0033108", ",", "0.00316798", ",", "0.00352012", 
       ",", "0.00422287", ",", "0.00400542"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "white", " ", "dots", " ", "are", " ", "a", " ", "simple", 
     " ", "check", " ", "that", " ", "the", " ", "shown", " ", "quantities", 
     " ", "add", " ", "up", " ", "to", " ", "the", " ", "right", " ", 
     "amount"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pl1", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#1", ",", 
            RowBox[{"ErrorBar", "[", 
             RowBox[{"#2", ",", "#3"}], "]"}]}], "}"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "2.5", ",", "7.5", ",", "15", ",", "25", ",", "35", ",", 
                "45"}], "}"}], ",", 
              SuperscriptBox["v6", "2"]}], "}"}], "]"}], ",", 
           RowBox[{"ConstantArray", "[", 
            RowBox[{"0", ",", "6"}], "]"}], ",", 
           RowBox[{"2", " ", "v6", " ", "v6err"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledCircle]\>\"", ",", "20"}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"pl", ",", "pl1", ",", "pl2", ",", "pl3", ",", "pl4", ",", 
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"centralice", ",", 
          RowBox[{"u6", "+", "psi63", "+", "psi62", "+", "psi642"}]}], "}"}], 
        "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "White"}]}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*
StyleBox[\"centrality\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\" \",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"[\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"%\",
FontSize->22,
FontColor->GrayLevel[0]]\)\!\(\*
StyleBox[\"]\",
FontSize->22,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"v\", \"6\"],
FontSize->24,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.00", ",", "0.00002"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.717258932390358*^9, 3.71725893328478*^9}, {
   3.717259183891613*^9, 3.717259340476008*^9}, {3.717259375135303*^9, 
   3.717259427281289*^9}, {3.7173957625569963`*^9, 3.717395847276095*^9}, {
   3.717395884924048*^9, 3.717395935818803*^9}, {3.7173960480903254`*^9, 
   3.717396150650113*^9}, {3.717396515724709*^9, 3.717396516082128*^9}, {
   3.727439374743511*^9, 3.7274395255704527`*^9}, {3.727439596883226*^9, 
   3.727439607288621*^9}, {3.727440014354917*^9, 3.727440041807016*^9}, {
   3.7274400814122057`*^9, 3.7274401270717793`*^9}, {3.7274996105962343`*^9, 
   3.727499622327949*^9}, {3.727501055325103*^9, 3.7275010620944233`*^9}, {
   3.727501173959399*^9, 3.72750125094142*^9}, 3.727501309035886*^9, {
   3.7275017564897127`*^9, 3.7275017910377817`*^9}, {3.727674122809561*^9, 
   3.727674207004023*^9}, {3.72775831792936*^9, 3.727758432400816*^9}, {
   3.727758490544098*^9, 3.727758528583906*^9}, {3.72777583322318*^9, 
   3.727775882933291*^9}, {3.728803534857325*^9, 3.728803535675749*^9}, {
   3.728809816281332*^9, 3.728809823681033*^9}, {3.728809862123262*^9, 
   3.7288098848458548`*^9}, {3.728809921120652*^9, 3.728809923163334*^9}, {
   3.728810458807665*^9, 3.728810494904085*^9}},
 ExpressionUUID -> "fb7651a5-750a-4789-a335-0b643b94912f"],

Cell[BoxData[
 GraphicsBox[{{{}, {{}, {}, 
     {GrayLevel[0], PointSize[0.019444444444444445`], Thickness[0.005], 
      Dashing[Large], 
      LineBox[{{7.5, 5.439199498888911*^-6}, {15., 2.9332048593988154`*^-6}, {
       25., 4.354294887989484*^-6}, {35., 
       6.9653188845576335`*^-6}}]}}, {}, {}, {{}, {}}}, {{}, 
    GraphicsComplexBox[{{2.5, 6.2153481636*^-6}, {7.5, 0.00001096139664}, {
     15., 0.0000100360972804}, {25., 0.0000123912448144}, {35., 
     0.000017832631036900002`}, {45., 0.0000160433893764}, {2.5, 
     6.2153481636*^-6}, {7.5, 0.00001096139664}, {15., 0.0000100360972804}, {
     25., 0.0000123912448144}, {35., 0.000017832631036900002`}, {45., 
     0.0000160433893764}}, {
      {GrayLevel[0], AbsolutePointSize[6], AbsoluteThickness[1.6], {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 7], {
         LineBox[{{2.5, 9.377424594684856*^-6}, {2.5, 
          3.0532717325151447`*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {2.5, 9.377424594684856*^-6}], 
           Offset[{-1.5, 0}, {2.5, 9.377424594684856*^-6}]}], 
         LineBox[{
          Offset[{1.5, 0}, {2.5, 3.0532717325151447`*^-6}], 
           Offset[{-1.5, 0}, {2.5, 3.0532717325151447`*^-6}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 8], {
         LineBox[{{7.5, 0.000016045199343802173`}, {7.5, 
          5.877593936197824*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 0.000016045199343802173`}], 
           Offset[{-1.5, 0}, {7.5, 0.000016045199343802173`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {7.5, 5.877593936197824*^-6}], 
           Offset[{-1.5, 0}, {7.5, 5.877593936197824*^-6}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 9], {
         LineBox[{{15., 0.000014937150271711838`}, {15., 
          5.135044289088161*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 0.000014937150271711838`}], 
           Offset[{-1.5, 0}, {15., 0.000014937150271711838`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {15., 5.135044289088161*^-6}], 
           Offset[{-1.5, 0}, {15., 5.135044289088161*^-6}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 10], {
         LineBox[{{25., 0.000018764240075414513`}, {25., 
          6.018249553385487*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 0.000018764240075414513`}], 
           Offset[{-1.5, 0}, {25., 0.000018764240075414513`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {25., 6.018249553385487*^-6}], 
           Offset[{-1.5, 0}, {25., 6.018249553385487*^-6}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 11], {
         LineBox[{{35., 0.00002765324536461994}, {35., 
          8.012016709180062*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 0.00002765324536461994}], 
           Offset[{-1.5, 0}, {35., 0.00002765324536461994}]}], 
         LineBox[{
          Offset[{1.5, 0}, {35., 8.012016709180062*^-6}], 
           Offset[{-1.5, 0}, {35., 8.012016709180062*^-6}]}]}}, {InsetBox[
         StyleBox["\<\"\[FilledCircle]\"\>",
          StripOnInput->False,
          FontSize->20], 12], {
         LineBox[{{45., 0.000025618417295646176`}, {45., 
          6.468361457153828*^-6}}], 
         LineBox[{
          Offset[{1.5, 0}, {45., 0.000025618417295646176`}], 
           Offset[{-1.5, 0}, {45., 0.000025618417295646176`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {45., 6.468361457153828*^-6}], 
           Offset[{-1.5, 0}, {45., 
            6.468361457153828*^-6}]}]}}}, {}}], {}, {}, {{}, {}}}, {{}, {{}, \
{}, 
     {RGBColor[0, 0, 1], PointSize[0.019444444444444445`], Thickness[0.005], 
      LineBox[{{7.5, 7.416031981520364*^-8}, {15., 3.4282629012995274`*^-7}, {
       25., 9.974678952337191*^-7}, {35., 
       2.2332911558014453`*^-6}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[1, 0, 0], PointSize[0.019444444444444445`], Thickness[0.005], 
      Dashing[{0, Small, Small, Small}], 
      LineBox[{{7.5, 1.2513178844929523`*^-6}, {15., 
       1.7528528176558094`*^-6}, {25., 2.169286954226073*^-6}, {35., 
       2.2243135084437804`*^-6}}]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], PointSize[
      0.019444444444444445`], Thickness[0.005], Dashing[{0, Small}], 
      LineBox[{{7.5, 4.196718936802931*^-6}, {15., 5.007213313215424*^-6}, {
       25., 4.870195076950723*^-6}, {35., 
       6.4097074880971435`*^-6}}]}}, {}, {}, {{}, {}}}, {{}, {{}, 
     {GrayLevel[1], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
      PointBox[{{7.5, 0.000010961396639999998`}, {15., 0.0000100360972804}, {
       25., 0.0000123912448144}, {35., 
       0.000017832631036900002`}}]}, {}}, {}, {}, {{}, {}}}},
  AspectRatio->1,
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{7.0703125, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[\\\"centrality\\\",\\nFontSize->22,\\nFontColor->\
GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\" \
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"[\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"%\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\\!\\(\\*\\nStyleBox[\\\"]\
\\\",\\nFontSize->22,\\nFontColor->GrayLevel[0]]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[SubscriptBox[\\\"v\\\", \
\\\"6\\\"],\\nFontSize->24,\\nFontColor->GrayLevel[0]]\\)\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], 20],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->600,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 50}, {0., 0.00002}},
  PlotRangeClipping->True,
  PlotRangePadding->0,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.727440121440987*^9, 3.7274401276343737`*^9}, 
   3.727440463044859*^9, 3.727501180536532*^9, 3.727501240417992*^9, 
   3.727501309313321*^9, {3.7275017804183893`*^9, 3.72750179168712*^9}, 
   3.727674146610132*^9, {3.727674184610992*^9, 3.727674207563252*^9}, {
   3.727758450301239*^9, 3.727758529162775*^9}, {3.727775828857671*^9, 
   3.72777588368364*^9}, 3.727956035167288*^9, 3.728809853608178*^9, {
   3.728810461829878*^9, 3.728810495654059*^9}}]
}, Open  ]]
},
WindowSize->{1853, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 705, 16, 60, "Input"],
Cell[CellGroupData[{
Cell[1288, 40, 2481, 59, 145, "Input"],
Cell[3772, 101, 24285, 554, 388, "Output"]
}, Open  ]],
Cell[28072, 658, 1108, 28, 79, "Input"],
Cell[CellGroupData[{
Cell[29205, 690, 723, 21, 91, "Input"],
Cell[29931, 713, 8071, 190, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38039, 908, 722, 21, 91, "Input"],
Cell[38764, 931, 8056, 190, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46857, 1126, 774, 22, 91, "Input"],
Cell[47634, 1150, 8012, 189, 136, "Output"]
}, Open  ]],
Cell[55661, 1342, 374, 7, 32, "Input"],
Cell[56038, 1351, 1314, 26, 65, "Text"],
Cell[57355, 1379, 455, 13, 32, "Input"],
Cell[CellGroupData[{
Cell[57835, 1396, 4745, 119, 171, "Input"],
Cell[62583, 1517, 863, 15, 38, "Output"],
Cell[63449, 1534, 2721, 57, 319, "Output"]
}, Open  ]],
Cell[66185, 1594, 453, 13, 32, "Input"],
Cell[CellGroupData[{
Cell[66663, 1611, 5381, 124, 171, "Input"],
Cell[72047, 1737, 328, 8, 38, "Output"],
Cell[72378, 1747, 2189, 50, 319, "Output"]
}, Open  ]],
Cell[74582, 1800, 962, 24, 34, "Input"],
Cell[CellGroupData[{
Cell[75569, 1828, 7133, 207, 275, "Input"],
Cell[82705, 2037, 691, 13, 38, "Output"],
Cell[83399, 2052, 2645, 56, 318, "Output"]
}, Open  ]],
Cell[86059, 2111, 999, 26, 34, "Input"],
Cell[CellGroupData[{
Cell[87083, 2141, 8954, 256, 342, "Input"],
Cell[96040, 2399, 1168, 20, 38, "Output"],
Cell[97211, 2421, 3222, 65, 302, "Output"]
}, Open  ]],
Cell[100448, 2489, 796, 22, 34, "Input"],
Cell[CellGroupData[{
Cell[101269, 2515, 6158, 172, 271, "Input"],
Cell[107430, 2689, 1040, 18, 38, "Output"],
Cell[108473, 2709, 3110, 64, 318, "Output"]
}, Open  ]],
Cell[111598, 2776, 740, 21, 32, "Input"],
Cell[CellGroupData[{
Cell[112363, 2801, 7260, 207, 268, "Input"],
Cell[119626, 3010, 718, 13, 38, "Output"],
Cell[120347, 3025, 2834, 59, 309, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123218, 3089, 6533, 176, 290, "Input"],
Cell[129754, 3267, 8372, 178, 549, "Output"]
}, Open  ]],
Cell[138141, 3448, 807, 18, 56, "Input"],
Cell[138951, 3468, 947, 27, 32, "Input"],
Cell[CellGroupData[{
Cell[139923, 3499, 2741, 80, 98, "Input"],
Cell[142667, 3581, 518, 10, 38, "Output"],
Cell[143188, 3593, 2642, 57, 316, "Output"]
}, Open  ]],
Cell[145845, 3653, 1111, 34, 32, "Input"],
Cell[CellGroupData[{
Cell[146981, 3691, 2896, 80, 100, "Input"],
Cell[149880, 3773, 446, 9, 38, "Output"],
Cell[150329, 3784, 2399, 52, 319, "Output"]
}, Open  ]],
Cell[152743, 3839, 1033, 30, 32, "Input"],
Cell[CellGroupData[{
Cell[153801, 3873, 2406, 75, 94, "Input"],
Cell[156210, 3950, 464, 9, 38, "Output"],
Cell[156677, 3961, 2507, 55, 303, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159221, 4021, 6506, 175, 290, "Input"],
Cell[165730, 4198, 7958, 171, 549, "Output"]
}, Open  ]],
Cell[173703, 4372, 410, 9, 34, "Input"],
Cell[174116, 4383, 586, 12, 38, "Input"],
Cell[CellGroupData[{
Cell[174727, 4399, 1292, 34, 66, "Input"],
Cell[176022, 4435, 2830, 65, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178889, 4505, 614, 13, 34, "Input"],
Cell[179506, 4520, 2892, 69, 119, "Output"]
}, Open  ]],
Cell[182413, 4592, 1074, 31, 34, "Input"],
Cell[183490, 4625, 270, 7, 34, "Input"],
Cell[183763, 4634, 742, 19, 34, "Input"],
Cell[CellGroupData[{
Cell[184530, 4657, 2597, 57, 99, "Input"],
Cell[187130, 4716, 416, 9, 38, "Output"]
}, Open  ]],
Cell[187561, 4728, 821, 21, 34, "Input"],
Cell[CellGroupData[{
Cell[188407, 4753, 2012, 49, 99, "Input"],
Cell[190422, 4804, 394, 8, 38, "Output"]
}, Open  ]],
Cell[190831, 4815, 1706, 47, 46, "Input"],
Cell[CellGroupData[{
Cell[192562, 4866, 5761, 136, 245, "Input"],
Cell[198326, 5004, 591, 12, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198954, 5021, 5426, 155, 166, "Input"],
Cell[204383, 5178, 3149, 65, 354, "Output"]
}, Open  ]],
Cell[207547, 5246, 842, 16, 34, "Input"],
Cell[CellGroupData[{
Cell[208414, 5266, 742, 19, 34, "Input"],
Cell[209159, 5287, 971, 23, 38, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210167, 5315, 1056, 28, 91, "Input"],
Cell[211226, 5345, 619, 12, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211882, 5362, 1003, 27, 91, "Input"],
Cell[212888, 5391, 472, 9, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213397, 5405, 1005, 27, 91, "Input"],
Cell[214405, 5434, 469, 9, 34, "Output"]
}, Open  ]],
Cell[214889, 5446, 2282, 46, 124, "Input"],
Cell[217174, 5494, 878, 18, 56, "Input"],
Cell[218055, 5514, 562, 15, 80, "Input"],
Cell[CellGroupData[{
Cell[218642, 5533, 2404, 69, 189, "Input"],
Cell[221049, 5604, 876, 16, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221962, 5625, 2559, 71, 189, "Input"],
Cell[224524, 5698, 687, 13, 34, "Output"]
}, Open  ]],
Cell[225226, 5714, 511, 14, 80, "Input"],
Cell[CellGroupData[{
Cell[225762, 5732, 2554, 71, 189, "Input"],
Cell[228319, 5805, 627, 11, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228983, 5821, 2561, 71, 189, "Input"],
Cell[231547, 5894, 573, 11, 34, "Output"]
}, Open  ]],
Cell[232135, 5908, 629, 17, 80, "Input"],
Cell[CellGroupData[{
Cell[232789, 5929, 3333, 91, 259, "Input"],
Cell[236125, 6022, 447, 9, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236609, 6036, 2704, 81, 259, "Input"],
Cell[239316, 6119, 470, 9, 34, "Output"]
}, Open  ]],
Cell[239801, 6131, 1623, 50, 77, "Input"],
Cell[CellGroupData[{
Cell[241449, 6185, 7052, 179, 302, "Input"],
Cell[248504, 6366, 3433, 70, 475, "Output"]
}, Open  ]],
Cell[251952, 6439, 1091, 40, 55, "Input"],
Cell[CellGroupData[{
Cell[253068, 6483, 8350, 219, 435, "Input"],
Cell[261421, 6704, 5996, 123, 468, "Output"]
}, Open  ]],
Cell[267432, 6830, 1091, 40, 55, "Input"],
Cell[CellGroupData[{
Cell[268548, 6874, 15989, 422, 816, "Input"],
Cell[284540, 7298, 6481, 129, 468, "Output"]
}, Open  ]],
Cell[291036, 7430, 2176, 39, 143, "Input"],
Cell[293215, 7471, 486, 10, 34, "Input"],
Cell[293704, 7483, 1251, 37, 51, "Input"],
Cell[CellGroupData[{
Cell[294980, 7524, 13468, 375, 665, "Input"],
Cell[308451, 7901, 424, 9, 34, "Output"],
Cell[308878, 7912, 447, 10, 34, "Output"],
Cell[309328, 7924, 425, 9, 34, "Output"],
Cell[309756, 7935, 3534, 73, 448, "Output"]
}, Open  ]],
Cell[313305, 8011, 1102, 20, 77, "Input"],
Cell[314410, 8033, 1106, 28, 34, "Input"],
Cell[CellGroupData[{
Cell[315541, 8065, 9779, 256, 581, "Input"],
Cell[325323, 8323, 7116, 147, 557, "Output"]
}, Open  ]]
}
]
*)


